Upper bounds for stabbing simplices by a line

It is known that for every dimension $d\ge 2$ and every $k<d$ there exists a constant $c_{d,k}>0$ such that for every $n$-point set $X\subset \mathbb R^d$ there exists a $k$-flat that intersects at least $c_{d,k} n^{d+1-k} - o(n^{d+1-k})$ of the $(d-k)$-dimensional simplices spanned by $X$. However, the optimal values of the constants $c_{d,k}$ are mostly unknown. The case $k=0$ (stabbing by a point) has received a great deal of attention. In this paper we focus on the case $k=1$ (stabbing by a line). Specifically, we try to determine the upper bounds yielded by two point sets, known as the "stretched grid" and the "stretched diagonal". Even though the calculations are independent of $n$, they are still very complicated, so we resort to analytical and numerical software methods. We provide strong evidence that, surprisingly, for $d=4,5,6$ the stretched grid yields better bounds than the stretched diagonal (unlike for all cases $k=0$ and for the case $(d,k)=(3,1)$, in which both point sets yield the same bound). Our experiments indicate that the stretched grid yields $c_{4,1}\leq 0.00457936$, $c_{5,1}\leq 0.000405335$, and $c_{6,1}\leq 0.0000291323$.

==> anc/calculations.nb <==
Notebook[{Cell[
CellGroupData[{Cell[
BoxData["$Version"],"Input",CellChangeTimes -> {{3.833721502034892*^9,3.833721503928308*^9}},
CellLabel -> "In[1]:= ",ExpressionUUID -> "e487d621-059e-4b6b-a4a9-977f35a786f7"],Cell[
BoxData[
"\"12.3.0 for Linux x86 (64-bit) (May 10, 2021)\"",StandardForm],"Output",CellLabel -> "Out[1]= ",
ExpressionUUID -> "747b0845-2dc3-4de3-9fe1-5cdaada18d80"]},Open],ExpressionUUID -> "868b5b6c-8670-46da-85b9-763a43773710"],Cell[
BoxData[
RowBox[{RowBox[{"(*",RowBox[{RowBox[{"Recursive"," ","definition"," ","of"," ",RowBox[
{"RecFSG_d","/",RowBox[{"d","!"}]}]}],","," ",RowBox[{"given"," ","a"," ","type"," ",RowBox[
{"(",RowBox[{"a"," ","type"," ","is"," ","represented"," ","by"," ","a"," ","list"," ","of"," ","False"," ","and"," ","True"," ","values"}],")"}]}]}],"*)"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"r","[",RowBox[{"type_",",","q_",",","p_"}],"]"}],":=",RowBox[{"Module","[",RowBox[
{RowBox[{"{",RowBox[{"d",",","x",",","y"}],"}"}],",","\[IndentingNewLine]",RowBox[
{RowBox[{"d","=",RowBox[{"Length","[","type","]"}]}],";","\[IndentingNewLine]",RowBox[
{"If","[",RowBox[{RowBox[{"type","[",RowBox[{"[",RowBox[{"-","1"}],"]"}],"]"}],",",RowBox[
{RowBox[{"x","=","p"}],";",RowBox[{"y","=","q"}]}],",",RowBox[{RowBox[{"x","=","q"}],";",RowBox[
{"y","=","p"}]}]}],"]"}],";","\[IndentingNewLine]",RowBox[{"If","[",RowBox[{RowBox[
{"d","\[Equal]","1"}],",","\[IndentingNewLine]",RowBox[{RowBox[{"x","[",RowBox[{"[","1","]"}],"]"}],"-",RowBox[
{"y","[",RowBox[{"[","1","]"}],"]"}]}],",","\[IndentingNewLine]",RowBox[{RowBox[{RowBox[
{"(",RowBox[{RowBox[{RowBox[{"x","[",RowBox[{"[","d","]"}],"]"}],"^","d"}],"-",RowBox[
{RowBox[{"y","[",RowBox[{"[","d","]"}],"]"}],"^","d"}]}],")"}],RowBox[{"Product","[",RowBox[
{RowBox[{RowBox[{RowBox[{"y","[",RowBox[{"[","i","]"}],"]"}],"^","i"}],RowBox[{"(",RowBox[
{"1","-",RowBox[{"y","[",RowBox[{"[","i","]"}],"]"}]}],")"}]}],",",RowBox[{"{",RowBox[
{"i",",","1",",",RowBox[{"d","-","1"}]}],"}"}]}],"]"}]}],"+",RowBox[{RowBox[{"(",RowBox[
{"1","-",RowBox[{"x","[",RowBox[{"[",RowBox[{"-","1"}],"]"}],"]"}]}],")"}],RowBox[
{RowBox[{"x","[",RowBox[{"[",RowBox[{"-","1"}],"]"}],"]"}],"^",RowBox[{"(",RowBox[
{"d","-","1"}],")"}]}],RowBox[{"r","[",RowBox[{RowBox[{"Drop","[",RowBox[{"type",",",RowBox[
{"-","1"}]}],"]"}],",",RowBox[{"Drop","[",RowBox[{"q",",",RowBox[{"-","1"}]}],"]"}],",",RowBox[
{"Drop","[",RowBox[{"p",",",RowBox[{"-","1"}]}],"]"}]}],"]"}]}]}]}],"]"}]}]}],"\[IndentingNewLine]","]"}]}]}]],
"Input",CellChangeTimes -> {{3.7868924786853848`*^9,3.7868928315130787`*^9},{3.786892906148287*^9,3.78689293256614*^9},{3.8335997055667086`*^9,3.8335997073329587`*^9},{3.8336011020272455`*^9,3.833601104954909*^9}},
CellLabel -> "In[2]:= ",ExpressionUUID -> "4600efa3-1c72-473c-b3bd-7ef8883e0c00"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{RowBox[{"(*",RowBox[{RowBox[{"Function"," ","for"," ","dimension"," ","3"}],","," ",RowBox[
{RowBox[{"type"," ","T"}],"=","emptyset"}]}],"*)"}],"\[IndentingNewLine]",RowBox[
{"F","=",RowBox[{"Simplify","[",RowBox[{"r","[",RowBox[{RowBox[{"{",RowBox[{"False",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"1",",","q2",",","q3"}],"}"}],",",RowBox[{"{",RowBox[{"p1",",","p2",",","0"}],"}"}]}],"]"}],"]"}]}]}]],
"Input",CellChangeTimes -> {{3.7868930205060596`*^9,3.7868930238201504`*^9},{3.786897689452975*^9,3.7868976897557945`*^9},{3.833532588270213*^9,3.833532588585001*^9},{3.833601047873353*^9,3.833601081758954*^9},{3.8336206304003363`*^9,3.833620652977461*^9}},
CellLabel -> "In[3]:= ",ExpressionUUID -> "f99250f2-6ba1-4bd0-90ba-934be88c214f"],Cell[
BoxData[
RowBox[{RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","p1"}],")"}]," ",SuperscriptBox[
"q3","2"]," ",RowBox[{"(",RowBox[{RowBox[{"p1"," ",RowBox[{"(",RowBox[{RowBox[{SuperscriptBox[
"p2","2"]," ",RowBox[{"(",RowBox[{"1","-",RowBox[{"2"," ","q3"}]}],")"}]}],"+",RowBox[
{SuperscriptBox["q2","2"]," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","q3"}],")"}]}],"+",RowBox[
{SuperscriptBox["p2","3"]," ","q3"}]}],")"}]}],"+",RowBox[{"q2"," ",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+","q2","+","q3","-",RowBox[{"q2"," ","q3"}]}],")"}]}]}],")"}]}],
StandardForm],"Output",CellLabel -> "Out[3]= ",ExpressionUUID -> "95d378bc-0eda-4af7-97ff-41140d08e9df"]},
Open],ExpressionUUID -> "ea9cbc7e-0e42-48e4-9dcc-b7ac6baa9be9"],Cell[
BoxData[RowBox[
{"(*",RowBox[{"Find"," ","local"," ","maxima"," ","of"," ","F"," ","in"," ","the"," ","interior"," ","of"," ","the"," ","relevant"," ","region"}],"*)"}]],
"Input",CellChangeTimes -> {{3.8336206777115583`*^9,3.8336206953021173`*^9},{3.8336207314364066`*^9,3.8336207362971354`*^9}},
CellLabel -> "In[4]:= ",ExpressionUUID -> "0eb2abb5-1d38-48ac-a23a-b013e05bed1c"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{"D","[",RowBox[{"F",",","q2"}],"]"}],"]"}]],
"Input",CellChangeTimes -> {{3.833532595985421*^9,3.8335326101699047`*^9}},CellLabel -> "In[5]:= ",
ExpressionUUID -> "1003da28-2d94-4b2f-9bf7-8e89e343b051"],Cell[
BoxData[RowBox[{RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","p1"}],")"}]," ",RowBox[{"(",RowBox[{"1","+",RowBox[
{"2"," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","p1"}],")"}]," ","q2"}]}],")"}]," ",RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","q3"}],")"}]," ",SuperscriptBox["q3","2"]}],StandardForm],
"Output",CellLabel -> "Out[5]= ",ExpressionUUID -> "a7045105-99bd-4be4-bd52-cce3fe41c59b"]},
Open],ExpressionUUID -> "c3545b08-e523-41ce-a58c-5e74ac6ace35"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{"D","[",RowBox[{"F",",","q3"}],"]"}],"]"}]],
"Input",CellChangeTimes -> {{3.8335326184736643`*^9,3.8335326286369877`*^9}},CellLabel -> "In[6]:= ",
ExpressionUUID -> "2e04a7cf-60f1-48d3-8b34-5349db6dcfc3"],Cell[
BoxData[RowBox[{RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","p1"}],")"}]," ","q3"," ",RowBox[{"(",RowBox[{RowBox[
{"-",RowBox[{"(",RowBox[{RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","q2"}],")"}]," ","q2"," ",RowBox[
{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"3"," ","q3"}]}],")"}]}],")"}]}],"+",RowBox[
{"p1"," ",RowBox[{"(",RowBox[{RowBox[{SuperscriptBox["p2","2"]," ",RowBox[{"(",RowBox[
{"2","-",RowBox[{"6"," ","q3"}]}],")"}]}],"+",RowBox[{"3"," ",SuperscriptBox["p2",
"3"]," ","q3"}],"+",RowBox[{SuperscriptBox["q2","2"]," ",RowBox[{"(",RowBox[{RowBox[
{"-","2"}],"+",RowBox[{"3"," ","q3"}]}],")"}]}]}],")"}]}]}],")"}]}],StandardForm],
"Output",CellLabel -> "Out[6]= ",ExpressionUUID -> "d1aee3ab-ba3d-4cb8-926c-9208947c5179"]},
Open],ExpressionUUID -> "b769956f-869b-4d8c-b8ee-511ef1bb8ac4"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{"D","[",RowBox[{"F",",","p1"}],"]"}],"]"}]],
"Input",CellChangeTimes -> {{3.8335326370808334`*^9,3.833532645118142*^9}},CellLabel -> "In[7]:= ",
ExpressionUUID -> "6802718e-9160-4ac0-a116-c5894258cff4"],Cell[
BoxData[RowBox[{SuperscriptBox[
"q3","2"]," ",RowBox[{"(",RowBox[{RowBox[{"q2"," ",RowBox[{"(",RowBox[{"1","+",RowBox[
{"2"," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","p1"}],")"}]," ","q2"}]}],")"}]," ",RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","q3"}],")"}]}],"+",RowBox[{RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p1"}]}],")"}]," ",SuperscriptBox["p2","3"]," ","q3"}],"+",RowBox[
{SuperscriptBox["p2","2"]," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"p1"," ",RowBox[
{"(",RowBox[{"2","-",RowBox[{"4"," ","q3"}]}],")"}]}],"+",RowBox[{"2"," ","q3"}]}],")"}]}]}],")"}]}],
StandardForm],"Output",CellLabel -> "Out[7]= ",ExpressionUUID -> "de26b925-1c6e-49c5-9e90-4794c88b9a7f"]},
Open],ExpressionUUID -> "5f3c0ca0-537f-41cf-a6dc-71688e8d8126"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{"D","[",RowBox[{"F",",","p2"}],"]"}],"]"}]],
"Input",CellChangeTimes -> {{3.8335326568580685`*^9,3.833532665985256*^9}},CellLabel -> "In[8]:= ",
ExpressionUUID -> "528ec88b-c8d4-47bd-bff0-91a592380d66"],Cell[
BoxData[RowBox[{RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","p1"}],")"}]," ","p1"," ","p2"," ",SuperscriptBox[
"q3","2"]," ",RowBox[{"(",RowBox[{"2","+",RowBox[{RowBox[{"(",RowBox[{RowBox[{"-","4"}],"+",RowBox[
{"3"," ","p2"}]}],")"}]," ","q3"}]}],")"}]}],StandardForm],"Output",CellLabel -> "Out[8]= ",
ExpressionUUID -> "d4b73ed7-19ed-4fea-8ee4-ba62f80b942a"]},Open],ExpressionUUID -> "a2effe75-7da8-4a80-b402-4260d4d5df4b"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"exprI","=",RowBox[{"1","+",RowBox[{"2"," ",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+","p1"}],")"}]," ","q2"}]}]}]],"Input",CellChangeTimes -> {{3.8335948303509426`*^9,3.8335948426018925`*^9}},
CellLabel -> "In[9]:= ",ExpressionUUID -> "99a6e069-880d-496e-a652-e1a6f8e05568"],Cell[
BoxData[
RowBox[{"1","+",RowBox[{"2"," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","p1"}],")"}]," ","q2"}]}],
StandardForm],"Output",CellLabel -> "Out[9]= ",ExpressionUUID -> "6b9eea88-2bf2-4c53-86f4-975d14a670db"]},
Open],ExpressionUUID -> "ea5f1234-5c3d-43a4-b44b-71f36813f970"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"exprII","=",RowBox[{RowBox[{RowBox[{"-",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+","q2"}],")"}]}]," ","q2"," ",RowBox[{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[
{"3"," ","q3"}]}],")"}]}],"+",RowBox[{"p1"," ",RowBox[{"(",RowBox[{RowBox[{SuperscriptBox[
"p2","2"]," ",RowBox[{"(",RowBox[{"2","-",RowBox[{"6"," ","q3"}]}],")"}]}],"+",RowBox[
{"3"," ",SuperscriptBox["p2","3"]," ","q3"}],"+",RowBox[{SuperscriptBox["q2","2"]," ",RowBox[
{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"3"," ","q3"}]}],")"}]}]}],")"}]}]}]}]],
"Input",CellChangeTimes -> {{3.833594750356673*^9,3.8335947645533724`*^9}},CellLabel -> "In[10]:= ",
ExpressionUUID -> "4d49cbe7-94f4-4c31-80ca-ebe7c5d814b6"],Cell[
BoxData[RowBox[{RowBox[
{RowBox[{"(",RowBox[{"1","-","q2"}],")"}]," ","q2"," ",RowBox[{"(",RowBox[{RowBox[
{"-","2"}],"+",RowBox[{"3"," ","q3"}]}],")"}]}],"+",RowBox[{"p1"," ",RowBox[{"(",RowBox[
{RowBox[{SuperscriptBox["p2","2"]," ",RowBox[{"(",RowBox[{"2","-",RowBox[{"6"," ","q3"}]}],")"}]}],"+",RowBox[
{"3"," ",SuperscriptBox["p2","3"]," ","q3"}],"+",RowBox[{SuperscriptBox["q2","2"]," ",RowBox[
{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"3"," ","q3"}]}],")"}]}]}],")"}]}]}],StandardForm],
"Output",CellLabel -> "Out[10]= ",ExpressionUUID -> "bffc5110-adc2-413c-a5ae-144c148ee464"]},
Open],ExpressionUUID -> "0f313ea5-2af5-414f-b446-484e5b6904a2"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"exprIII","=",RowBox[{RowBox[{"q2"," ",RowBox[{"(",RowBox[
{"1","+",RowBox[{"2"," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","p1"}],")"}]," ","q2"}]}],")"}]," ",RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","q3"}],")"}]}],"+",RowBox[{RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p1"}]}],")"}]," ",SuperscriptBox["p2","3"]," ","q3"}],"+",RowBox[
{SuperscriptBox["p2","2"]," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"p1"," ",RowBox[
{"(",RowBox[{"2","-",RowBox[{"4"," ","q3"}]}],")"}]}],"+",RowBox[{"2"," ","q3"}]}],")"}]}]}]}]],
"Input",CellChangeTimes -> {{3.8335947687092314`*^9,3.833594783273977*^9}},CellLabel -> "In[11]:= ",
ExpressionUUID -> "b4092cdf-42d7-435f-87b7-248b3156987b"],Cell[
BoxData[RowBox[{RowBox[
{"q2"," ",RowBox[{"(",RowBox[{"1","+",RowBox[{"2"," ",RowBox[{"(",RowBox[{RowBox[
{"-","1"}],"+","p1"}],")"}]," ","q2"}]}],")"}]," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","q3"}],")"}]}],"+",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p1"}]}],")"}]," ",SuperscriptBox[
"p2","3"]," ","q3"}],"+",RowBox[{SuperscriptBox["p2","2"]," ",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+",RowBox[{"p1"," ",RowBox[{"(",RowBox[{"2","-",RowBox[{"4"," ","q3"}]}],")"}]}],"+",RowBox[
{"2"," ","q3"}]}],")"}]}]}],StandardForm],"Output",CellLabel -> "Out[11]= ",ExpressionUUID -> "c631b06e-5932-48ef-b518-f47caa3a710a"]},
Open],ExpressionUUID -> "edfe2106-c0c9-46d8-874f-f40233f16d71"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"exprIV","=",RowBox[{"2","+",RowBox[{RowBox[{"(",RowBox[{RowBox[
{"-","4"}],"+",RowBox[{"3"," ","p2"}]}],")"}]," ","q3"}]}]}]],"Input",CellChangeTimes -> {{3.8335948238110905`*^9,3.8335948270341415`*^9}},
CellLabel -> "In[12]:= ",ExpressionUUID -> "a80f2083-71c5-4768-a723-dafbf9cb517b"],Cell[
BoxData[
RowBox[{"2","+",RowBox[{RowBox[{"(",RowBox[{RowBox[{"-","4"}],"+",RowBox[{"3"," ","p2"}]}],")"}]," ","q3"}]}],
StandardForm],"Output",CellLabel -> "Out[12]= ",ExpressionUUID -> "a707dad4-43cb-463a-948e-24c0ff243b8e"]},
Open],ExpressionUUID -> "3cc25da9-8332-4fa4-abaa-ff059fcea85d"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"sol1","=",RowBox[{"Solve","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"exprII","\[Equal]","0"}],",",RowBox[{"exprIII","\[Equal]","0"}],",",RowBox[
{"q3","\[Equal]","1"}],",",RowBox[{"exprIV","\[Equal]","0"}]}],"}"}],",",RowBox[{"{",RowBox[
{"q2",",","q3",",","p1",",","p2"}],"}"}]}],"]"}]}]],"Input",CellChangeTimes -> {{3.8335946973594284`*^9,3.8335947399842515`*^9},{3.83359479102437*^9,3.8335948070126386`*^9},{3.8335948546351833`*^9,3.833594869494563*^9},{3.833595159254969*^9,3.8335951604629045`*^9}},
CellLabel -> "In[13]:= ",ExpressionUUID -> "4446fc31-888f-4d1c-8b9b-ce08200aadf6"],Cell[
BoxData[
RowBox[{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"q2","\[Rule]",FractionBox["2","3"]}],",",RowBox[
{"q3","\[Rule]","1"}],",",RowBox[{"p1","\[Rule]",FractionBox["1","2"]}],",",RowBox[
{"p2","\[Rule]",FractionBox["2","3"]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{"q2","\[Rule]",FractionBox[
"4","3"]}],",",RowBox[{"q3","\[Rule]","1"}],",",RowBox[{"p1","\[Rule]",FractionBox[
"1","2"]}],",",RowBox[{"p2","\[Rule]",FractionBox["2","3"]}]}],"}"}]}],"}"}],StandardForm],
"Output",CellLabel -> "Out[13]= ",ExpressionUUID -> "d931c99a-3599-4f83-8df9-50a7abaf6b7a"]},
Open],ExpressionUUID -> "0e6a1e28-ebfe-4af0-885d-c629fa8759e1"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"F","/.",RowBox[{"sol1","[",RowBox[{"[","1","]"}],"]"}]}]],
"Input",CellChangeTimes -> {3.8335951530172725`*^9,{3.833596992398635*^9,3.8335970073271894`*^9}},
CellLabel -> "In[14]:= ",ExpressionUUID -> "6fe40986-10a6-4807-a46d-becb87406320"],Cell[
BoxData[
FractionBox["1","27"],StandardForm],"Output",CellLabel -> "Out[14]= ",ExpressionUUID -> "af9fae8d-fbcf-486a-9115-a7fdb3b4390d"]},
Open],ExpressionUUID -> "c343d169-8602-4633-a6ba-899ed4bd54f7"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"F","/.",RowBox[{"sol1","[",RowBox[{"[","2","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.833597010211527*^9,3.8335970138688383`*^9}},CellLabel -> "In[15]:= ",
ExpressionUUID -> "ddfa6500-6743-4087-8bf7-d5a8c33fd563"],Cell[
BoxData[FractionBox[
"1","27"],StandardForm],"Output",CellLabel -> "Out[15]= ",ExpressionUUID -> "e3815fc3-8a34-47b9-b108-58615ee847a0"]},
Open],ExpressionUUID -> "f01715f4-e06f-4bf1-a571-a5d4e73306f4"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"sol2","=",RowBox[{"Solve","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"exprII","\[Equal]","0"}],",",RowBox[{"exprIII","\[Equal]","0"}],",",RowBox[
{"exprI","\[Equal]","0"}],",",RowBox[{"exprIV","\[Equal]","0"}]}],"}"}],",",RowBox[
{"{",RowBox[{"q2",",","q3",",","p1",",","p2"}],"}"}]}],"]"}]}]],"Input",CellChangeTimes -> {{3.833597018501961*^9,3.8335971046575036`*^9}},
CellLabel -> "In[16]:= ",ExpressionUUID -> "272b2a67-c44d-4ec5-a80d-f5fe1c8a4381"],Cell[
BoxData[
RowBox[{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"q2","\[Rule]","1"}],",",RowBox[{"q3","\[Rule]",FractionBox[
"4","5"]}],",",RowBox[{"p1","\[Rule]",FractionBox["1","2"]}],",",RowBox[{"p2","\[Rule]",FractionBox[
"1","2"]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{"q2","\[Rule]","1"}],",",RowBox[
{"q3","\[Rule]","2"}],",",RowBox[{"p1","\[Rule]",FractionBox["1","2"]}],",",RowBox[
{"p2","\[Rule]","1"}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[16]= ",
ExpressionUUID -> "d4487618-5766-484f-a35c-d58a6d72872e"]},Open],ExpressionUUID -> "1420ea4c-f1ca-48ce-91ee-75e073c7a4c7"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"F","/.",RowBox[{"sol2","[",RowBox[{"[","1","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.8335971078547544`*^9,3.833597111104065*^9}},CellLabel -> "In[17]:= ",
ExpressionUUID -> "6988b224-80db-4e5f-9c7e-74cb9b28690d"],Cell[
BoxData[FractionBox[
"1","25"],StandardForm],"Output",CellLabel -> "Out[17]= ",ExpressionUUID -> "62197944-9e7d-44c7-8703-38505821fa1e"]},
Open],ExpressionUUID -> "dd6d397f-e320-4b43-bd95-cda7a5994a01"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"F","/.",RowBox[{"sol2","[",RowBox[{"[","2","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.8335971126558375`*^9,3.833597115461194*^9}},CellLabel -> "In[18]:= ",
ExpressionUUID -> "a8ef61c5-1d6c-476c-8509-b31ebc95c470"],Cell[
BoxData["0",StandardForm],
"Output",CellLabel -> "Out[18]= ",ExpressionUUID -> "176a375b-b6c0-460a-883b-1cef5f451352"]},
Open],ExpressionUUID -> "aaec99fa-fb49-4d68-97b4-ce8ccee44f23"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"sol3","=",RowBox[{"Solve","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"exprII","\[Equal]","0"}],",",RowBox[{"exprIII","\[Equal]","0"}],",",RowBox[
{"exprI","\[Equal]","0"}],",",RowBox[{"p1","\[Equal]","0"}]}],"}"}],",",RowBox[{"{",RowBox[
{"q2",",","q3",",","p1",",","p2"}],"}"}]}],"]"}]}]],"Input",CellChangeTimes -> {{3.8335971185705414`*^9,3.833597131645287*^9}},
CellLabel -> "In[19]:= ",ExpressionUUID -> "05585ce0-9602-483c-a5b7-545fb2256179"],Cell[
BoxData[
RowBox[{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"q2","\[Rule]",FractionBox["1","2"]}],",",RowBox[
{"q3","\[Rule]",FractionBox["2","3"]}],",",RowBox[{"p1","\[Rule]","0"}],",",RowBox[
{"p2","\[Rule]","0"}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{"q2","\[Rule]",FractionBox[
"1","2"]}],",",RowBox[{"q3","\[Rule]",FractionBox["2","3"]}],",",RowBox[{"p1","\[Rule]","0"}],",",RowBox[
{"p2","\[Rule]",FractionBox["1","2"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[19]= ",
ExpressionUUID -> "a5e2fb02-b81b-4a0b-97ec-6144acd7f4d6"]},Open],ExpressionUUID -> "13feba37-40d7-4408-81d4-e30a87da55ca"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"F","/.",RowBox[{"sol3","[",RowBox[{"[","1","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.8335971353972964`*^9,3.8335971371540823`*^9}},CellLabel -> "In[20]:= ",
ExpressionUUID -> "f6c5b080-76b3-4c86-b207-2783385603f2"],Cell[
BoxData[FractionBox[
"1","27"],StandardForm],"Output",CellLabel -> "Out[20]= ",ExpressionUUID -> "303ebe29-c47a-4cfe-b639-98a9b9309787"]},
Open],ExpressionUUID -> "e6d7e954-d578-4017-bfa9-563c32461e74"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"F","/.",RowBox[{"sol3","[",RowBox[{"[","2","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.8335971383070016`*^9,3.833597141052785*^9}},CellLabel -> "In[21]:= ",
ExpressionUUID -> "bd0d7217-5db5-4161-9f41-9edd6e026351"],Cell[
BoxData[FractionBox[
"1","27"],StandardForm],"Output",CellLabel -> "Out[21]= ",ExpressionUUID -> "bf593566-85ec-49a3-ac16-0770c4656860"]},
Open],ExpressionUUID -> "029d6ec5-b740-41f5-a9e0-f95f63aafb54"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"sol4","=",RowBox[{"Solve","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"exprII","\[Equal]","0"}],",",RowBox[{"exprIII","\[Equal]","0"}],",",RowBox[
{"exprI","\[Equal]","0"}],",",RowBox[{"p2","\[Equal]","0"}]}],"}"}],",",RowBox[{"{",RowBox[
{"q2",",","q3",",","p1",",","p2"}],"}"}]}],"]"}]}]],"Input",CellChangeTimes -> {{3.8335971521267347`*^9,3.833597157485077*^9}},
CellLabel -> "In[22]:= ",ExpressionUUID -> "6420ec28-3874-4a69-97da-13936a433522"],Cell[
BoxData[
TemplateBox[{"Solve","svars","\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,22,1,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "4ead86ad-b912-41c8-b1f9-80e945d276fb"],Cell[
BoxData[
RowBox[{"{",RowBox[{"{",RowBox[{RowBox[{"q3","\[Rule]",FractionBox["2","3"]}],",",RowBox[
{"p1","\[Rule]",FractionBox[RowBox[{RowBox[{"-","1"}],"+",RowBox[{"2"," ","q2"}]}],
RowBox[{"2"," ","q2"}]]}],",",RowBox[{"p2","\[Rule]","0"}]}],"}"}],"}"}],StandardForm],
"Output",CellLabel -> "Out[22]= ",ExpressionUUID -> "d86d2299-2dad-4f3b-99d6-2dbcb5802468"]},
Open],ExpressionUUID -> "ea42c3df-14dd-4790-a5e7-9204f62fd9ee"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{"F","/.",RowBox[{"sol4","[",RowBox[
{"[","1","]"}],"]"}]}],"]"}]],"Input",CellChangeTimes -> {{3.833597166559985*^9,3.833597178908449*^9}},
CellLabel -> "In[23]:= ",ExpressionUUID -> "cbe30efd-931b-4b96-9d35-f9753cce860a"],Cell[
BoxData[
FractionBox["1","27"],StandardForm],"Output",CellLabel -> "Out[23]= ",ExpressionUUID -> "bd8cd1ca-ca0e-4574-a367-dbe6ca37bbac"]},
Open],ExpressionUUID -> "9bcd1844-c837-48e8-b9d4-0561ecf23497"],Cell[
BoxData[RowBox[
{"(*",RowBox[{"Find"," ","local"," ","maxima"," ","of"," ","F"," ","in"," ","the"," ","boundary"," ","of"," ","the"," ","relevant"," ","region"}],"*)"}]],
"Input",CellChangeTimes -> {{3.833620841771268*^9,3.8336208548268633`*^9}},CellLabel -> "In[24]:= ",
ExpressionUUID -> "93a35ce0-4cd1-4638-bb0e-d693fb6c5bbc"],Cell[
CellGroupData[{Cell[
BoxData[
{RowBox[{RowBox[{"F1","=",RowBox[{"F","/.",RowBox[{"q2","\[Rule]","1"}]}]}],";"}],"\n",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"F1",",",RowBox[{"0","<","q3","<","1"}],",",RowBox[
{"0","<","p1","<","1"}],",",RowBox[{"0","<","p2","<","1"}]}],"}"}],",",RowBox[{"{",RowBox[
{"q3",",","p1",",","p2"}],"}"}]}],"]"}]}],"Input",CellChangeTimes -> {{3.8336218195424166`*^9,3.8336218226269727`*^9}},
CellLabel -> "In[25]:= ",ExpressionUUID -> "94643f2b-73b8-4c0d-a46e-198b1ddc345a"],Cell[
BoxData[
RowBox[{"{",RowBox[{FractionBox["1","25"],",",RowBox[{"{",RowBox[{RowBox[{"q3","\[Rule]",FractionBox[
"4","5"]}],",",RowBox[{"p1","\[Rule]",FractionBox["1","2"]}],",",RowBox[{"p2","\[Rule]",FractionBox[
"1","2"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[26]= ",ExpressionUUID -> "92ed12d1-a8de-4bc1-9218-7c59ad98ca63"]},
Open],ExpressionUUID -> "e5e2bea2-5ef0-454b-a488-d868728da6f3"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"F2","=",RowBox[{"F","/.",RowBox[{"q2","\[Rule]","p2"}]}]}],";"}],"\n",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"F2",",",RowBox[{"0","<","q3","<","1"}],",",RowBox[
{"0","<","p1","<","1"}],",",RowBox[{"0","<","p2","<","1"}]}],"}"}],",",RowBox[{"{",RowBox[
{"q3",",","p1",",","p2"}],"}"}]}],"]"}]}],"Input",CellChangeTimes -> {{3.8336218268794465`*^9,3.833621830078393*^9}},
CellLabel -> "In[27]:= ",ExpressionUUID -> "b0abd48e-c843-4f93-a36e-dd250ffb339b"],Cell[
BoxData[
RowBox[{"{",RowBox[{FractionBox["1","27"],",",RowBox[{"{",RowBox[{RowBox[{"q3","\[Rule]",FractionBox[
"64","81"]}],",",RowBox[{"p1","\[Rule]",FractionBox["10","37"]}],",",RowBox[{"p2","\[Rule]",FractionBox[
"37","64"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[28]= ",ExpressionUUID -> "94ad9043-d56f-4e73-a295-9c9925b1783a"]},
Open],ExpressionUUID -> "6eea6941-a866-463e-8628-86aadcb1e9ba"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"F3","=",RowBox[{"F","/.",RowBox[{"p2","\[Rule]","0"}]}]}],";"}],"\n",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"F3",",",RowBox[{"0","<","q3","<","1"}],",",RowBox[
{"0","<","p1","<","1"}],",",RowBox[{"0","<","q2","<","1"}]}],"}"}],",",RowBox[{"{",RowBox[
{"q3",",","p1",",","q2"}],"}"}]}],"]"}]}],"Input",CellChangeTimes -> {{3.833621833844759*^9,3.833621836826189*^9}},
CellLabel -> "In[29]:= ",ExpressionUUID -> "53a5c8fe-a187-43bc-8d88-16f33dbb3658"],Cell[
BoxData[
RowBox[{"{",RowBox[{FractionBox["1","27"],",",RowBox[{"{",RowBox[{RowBox[{"q3","\[Rule]",FractionBox[
"2","3"]}],",",RowBox[{"p1","\[Rule]",FractionBox["1","3"]}],",",RowBox[{"q2","\[Rule]",FractionBox[
"3","4"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[30]= ",ExpressionUUID -> "c3b85639-6637-4918-9d48-a935d11ee482"]},
Open],ExpressionUUID -> "df96513d-5d40-48ba-9a79-14bfb2ab98f8"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"F4","=",RowBox[{"F","/.",RowBox[{"p1","\[Rule]","1"}]}]}],";"}],"\n",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"F4",",",RowBox[{"0","<","q3","<","1"}],",",RowBox[
{"0","<","p2","<","q2","<","1"}]}],"}"}],",",RowBox[{"{",RowBox[{"q3",",","q2",",","p2"}],"}"}]}],"]"}]}],
"Input",CellChangeTimes -> {{3.8336218415587664`*^9,3.833621844279396*^9}},CellLabel -> "In[31]:= ",
ExpressionUUID -> "a211e4d5-101a-498b-94b2-075d0b59c51d"],Cell[
BoxData[RowBox[{"{",RowBox[
{"0",",",RowBox[{"{",RowBox[{RowBox[{"q3","\[Rule]",FractionBox["1","2"]}],",",RowBox[
{"q2","\[Rule]",FractionBox["3","4"]}],",",RowBox[{"p2","\[Rule]",FractionBox["1",
"4"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[32]= ",ExpressionUUID -> "b9f345f3-9cfa-4c77-bbb6-7d614ff78323"]},
Open],ExpressionUUID -> "33cfcc0d-813c-4bc8-afb3-6e4b99a725b4"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"F5","=",RowBox[{"F","/.",RowBox[{"p1","\[Rule]","0"}]}]}],";"}],"\n",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"F5",",",RowBox[{"0","<","q3","<","1"}],",",RowBox[
{"0","<","p2","<","q2","<","1"}]}],"}"}],",",RowBox[{"{",RowBox[{"q3",",","q2",",","p2"}],"}"}]}],"]"}]}],
"Input",CellChangeTimes -> {{3.8336218471727858`*^9,3.8336218499701777`*^9}},CellLabel -> "In[33]:= ",
ExpressionUUID -> "c52547aa-5d8c-48a8-b184-f650a7a948cb"],Cell[
BoxData[RowBox[{"{",RowBox[
{FractionBox["1","27"],",",RowBox[{"{",RowBox[{RowBox[{"q3","\[Rule]",FractionBox[
"2","3"]}],",",RowBox[{"q2","\[Rule]",FractionBox["1","2"]}],",",RowBox[{"p2","\[Rule]",FractionBox[
"1","4"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[34]= ",ExpressionUUID -> "09326817-76f3-4535-86ee-2fd6d4bd7371"]},
Open],ExpressionUUID -> "6462cef3-115c-43e4-aeab-a694f210f829"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"F6","=",RowBox[{"F","/.",RowBox[{"q3","\[Rule]","1"}]}]}],";"}],"\n",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"F6",",",RowBox[{"0","<","p1","<","1"}],",",RowBox[
{"0","<","p2","<","q2","<","1"}]}],"}"}],",",RowBox[{"{",RowBox[{"p1",",","q2",",","p2"}],"}"}]}],"]"}]}],
"Input",CellChangeTimes -> {{3.83362185253166*^9,3.8336218560166974`*^9}},CellLabel -> "In[35]:= ",
ExpressionUUID -> "41835ea5-8b69-4184-9dec-36b13eb16aeb"],Cell[
BoxData[RowBox[{"{",RowBox[
{FractionBox["1","27"],",",RowBox[{"{",RowBox[{RowBox[{"p1","\[Rule]",FractionBox[
"1","2"]}],",",RowBox[{"q2","\[Rule]",FractionBox["27","32"]}],",",RowBox[{"p2","\[Rule]",FractionBox[
"2","3"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[36]= ",ExpressionUUID -> "2b27b24a-3844-418f-91da-a1558597635c"]},
Open],ExpressionUUID -> "ea1401ad-59a3-4952-9a7d-061711ee9298"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"F7","=",RowBox[{"F","/.",RowBox[{"q3","\[Rule]","0"}]}]}],";"}],"\n",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"F7",",",RowBox[{"0","<","p1","<","1"}],",",RowBox[
{"0","<","p2","<","q2","<","1"}]}],"}"}],",",RowBox[{"{",RowBox[{"p1",",","q2",",","p2"}],"}"}]}],"]"}]}],
"Input",CellChangeTimes -> {{3.833621860867936*^9,3.833621864229559*^9}},CellLabel -> "In[37]:= ",
ExpressionUUID -> "a51a0604-a089-4b9c-939c-1d81acacaf6c"],Cell[
BoxData[RowBox[{"{",RowBox[
{"0",",",RowBox[{"{",RowBox[{RowBox[{"p1","\[Rule]",FractionBox["1","2"]}],",",RowBox[
{"q2","\[Rule]",FractionBox["3","4"]}],",",RowBox[{"p2","\[Rule]",FractionBox["1",
"4"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[38]= ",ExpressionUUID -> "aae00b4e-61a6-4f86-8216-5ffa7da98049"]},
Open],ExpressionUUID -> "c5630f69-c2c1-40f8-971b-853d69789392"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{RowBox[{"(*",RowBox[{RowBox[{"Function"," ","for"," ","dimension"," ","3"}],","," ",RowBox[
{RowBox[{"type"," ","T"}],"=",RowBox[{"{","2","}"}]}]}],"*)"}],"\[IndentingNewLine]",RowBox[
{"FF","=",RowBox[{"Simplify","[",RowBox[{"r","[",RowBox[{RowBox[{"{",RowBox[{"False",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"q1",",","0",",","q3"}],"}"}],",",RowBox[{"{",RowBox[{"p1",",","p2",",","0"}],"}"}]}],"]"}],"]"}]}]}]],
"Input",CellChangeTimes -> {{3.8335325143362217`*^9,3.8335325372740726`*^9},{3.8335329615137024`*^9,3.8335329619874325`*^9},{3.83362079928377*^9,3.8336208056784844`*^9}},
CellLabel -> "In[39]:= ",ExpressionUUID -> "0263dd04-cedc-4f17-9cdf-984bb16de958"],Cell[
BoxData[
RowBox[{"p2"," ",SuperscriptBox["q3","2"]," ",RowBox[{"(",RowBox[{RowBox[{RowBox[
{"(",RowBox[{"p1","-",RowBox[{"p1"," ","p2"}],"+",RowBox[{"q1"," ",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+",RowBox[{"p2"," ","q1"}]}],")"}]}]}],")"}]," ",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+","q3"}],")"}]}],"+",RowBox[{RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","p1"}],")"}]," ","p1"," ",RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","p2"}],")"}]," ","p2"," ","q3"}]}],")"}]}],StandardForm],
"Output",CellLabel -> "Out[39]= ",ExpressionUUID -> "b63d7993-a871-45b7-83a6-1cfc036c0754"]},
Open],ExpressionUUID -> "3d2b1c1a-d03c-451d-8bd9-408f4bb70b80"],Cell[
BoxData[RowBox[
{"(*",RowBox[{"Find"," ","local"," ","maxima"," ","of"," ","FF"," ","in"," ","the"," ","interior"," ","of"," ","the"," ","relevant"," ","region"}],"*)"}]],
"Input",CellChangeTimes -> {3.8336208321418366`*^9},CellLabel -> "In[40]:= ",ExpressionUUID -> "3da4ffdd-d0da-4f4b-b90a-4a75e7a2317f"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{"D","[",RowBox[{"FF",",","q1"}],"]"}],"]"}]],
"Input",CellChangeTimes -> {{3.8335329899314156`*^9,3.8335329994939375`*^9}},CellLabel -> "In[41]:= ",
ExpressionUUID -> "37b55b30-e611-4801-a09f-792759adb5b3"],Cell[
BoxData[RowBox[{"p2"," ",RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p2"," ","q1"}]}],")"}]," ",RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","q3"}],")"}]," ",SuperscriptBox["q3","2"]}],StandardForm],
"Output",CellLabel -> "Out[41]= ",ExpressionUUID -> "b4b70906-8bb7-4662-857c-eaa4185ab18a"]},
Open],ExpressionUUID -> "29acc459-6cd1-4430-8471-6bdf63cdcb87"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{"D","[",RowBox[{"FF",",","q3"}],"]"}],"]"}]],
"Input",CellChangeTimes -> {{3.833533002233365*^9,3.8335330093652773`*^9}},CellLabel -> "In[42]:= ",
ExpressionUUID -> "0328d159-fbbc-471f-86f2-06598b96b1f1"],Cell[
BoxData[RowBox[{"p2"," ","q3"," ",RowBox[
{"(",RowBox[{RowBox[{"3"," ",SuperscriptBox["p1","2"]," ",RowBox[{"(",RowBox[{RowBox[
{"-","1"}],"+","p2"}],")"}]," ","p2"," ","q3"}],"+",RowBox[{"q1"," ",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+",RowBox[{"p2"," ","q1"}]}],")"}]," ",RowBox[{"(",RowBox[{RowBox[
{"-","2"}],"+",RowBox[{"3"," ","q3"}]}],")"}]}],"+",RowBox[{"p1"," ",RowBox[{"(",RowBox[
{RowBox[{"-","2"}],"+",RowBox[{"2"," ","p2"}],"+",RowBox[{"3"," ","q3"}],"-",RowBox[
{"3"," ",SuperscriptBox["p2","2"]," ","q3"}]}],")"}]}]}],")"}]}],StandardForm],"Output",
CellLabel -> "Out[42]= ",ExpressionUUID -> "a9d43d76-80c5-47d1-9f17-9bc1df7284ee"]},
Open],ExpressionUUID -> "720caaa4-9f62-442c-b7ad-9d4989afedda"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{"D","[",RowBox[{"FF",",","p1"}],"]"}],"]"}]],
"Input",CellChangeTimes -> {{3.833533010802453*^9,3.833533018389105*^9}},CellLabel -> "In[43]:= ",
ExpressionUUID -> "f5545672-ed78-4ea5-950a-ff9fcd1b2697"],Cell[
BoxData[RowBox[{RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","p2"}],")"}]," ","p2"," ",SuperscriptBox["q3",
"2"]," ",RowBox[{"(",RowBox[{"1","+",RowBox[{RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p1"}]}],")"}]," ","p2"}]}],")"}]," ","q3"}]}],")"}]}],
StandardForm],"Output",CellLabel -> "Out[43]= ",ExpressionUUID -> "d23a9686-5f93-449f-95ba-d91436341cf8"]},
Open],ExpressionUUID -> "372cccbb-caa6-456e-b07b-e93fb30bf965"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{"D","[",RowBox[{"FF",",","p2"}],"]"}],"]"}]],
"Input",CellChangeTimes -> {{3.8335330192935896`*^9,3.8335330257278996`*^9}},CellLabel -> "In[44]:= ",
ExpressionUUID -> "16b13ed9-22fd-41fe-b1bf-ecc946ca7a62"],Cell[
BoxData[RowBox[{SuperscriptBox[
"q3","2"]," ",RowBox[{"(",RowBox[{RowBox[{"q1"," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[
{"2"," ","p2"," ","q1"}]}],")"}]," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","q3"}],")"}]}],"+",RowBox[
{SuperscriptBox["p1","2"]," ","p2"," ",RowBox[{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[
{"3"," ","p2"}]}],")"}]," ","q3"}],"+",RowBox[{"p1"," ",RowBox[{"(",RowBox[{RowBox[
{"-","1"}],"+",RowBox[{"2"," ","p2"}],"+","q3","-",RowBox[{"3"," ",SuperscriptBox[
"p2","2"]," ","q3"}]}],")"}]}]}],")"}]}],StandardForm],"Output",CellLabel -> "Out[44]= ",
ExpressionUUID -> "15de91f8-f5d8-4c22-9f3b-482d6fdd2fa2"]},Open],ExpressionUUID -> "7593e760-1da2-48dc-bcac-c0c6ec23c132"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"{",RowBox[{"p2","\[Rule]","0"}],"}"}]}]],
"Input",CellChangeTimes -> {{3.83353302854029*^9,3.8335330403765035`*^9}},CellLabel -> "In[45]:= ",
ExpressionUUID -> "3b8ba6ff-5c24-4c74-911d-c64ea88babd1"],Cell[
BoxData["0",StandardForm],
"Output",CellLabel -> "Out[45]= ",ExpressionUUID -> "7a1452bf-dd39-4d0e-bbc7-620924145ab7"]},
Open],ExpressionUUID -> "f6e0ae61-7913-41e2-85a5-6fc6bded10cc"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"{",RowBox[{"q3","\[Rule]","0"}],"}"}]}]],
"Input",CellChangeTimes -> {{3.833533076760654*^9,3.83353308072738*^9}},CellLabel -> "In[46]:= ",
ExpressionUUID -> "8992ed08-2d5d-4307-a036-a05beadfaa54"],Cell[
BoxData["0",StandardForm],
"Output",CellLabel -> "Out[46]= ",ExpressionUUID -> "ca6c98ac-a7c6-4282-817f-f93d32114ac8"]},
Open],ExpressionUUID -> "d57be5b1-e591-4939-83da-9344418c48ec"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"{",RowBox[{RowBox[{"p2","\[Rule]","1"}],",",RowBox[
{"q3","\[Rule]","1"}]}],"}"}]}]],"Input",CellChangeTimes -> {{3.833533427909795*^9,3.833533434637941*^9}},
CellLabel -> "In[47]:= ",ExpressionUUID -> "83606c85-b783-4d91-bfe5-767bca92ae4a"],Cell[
BoxData[
"0",StandardForm],"Output",CellLabel -> "Out[47]= ",ExpressionUUID -> "b080ee34-77ee-4a12-b566-5029e5ab6cf1"]},
Open],ExpressionUUID -> "69c16ac2-de0d-4a9d-bbc9-b22d490d90b0"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"exprV","=",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p2"," ","q1"}]}]}]],
"Input",CellChangeTimes -> {{3.8335992867309427`*^9,3.8335993018508964`*^9}},CellLabel -> "In[48]:= ",
ExpressionUUID -> "94a7e3eb-d77c-4c51-8533-bb1704c6d9a1"],Cell[
BoxData[RowBox[{RowBox[
{"-","1"}],"+",RowBox[{"2"," ","p2"," ","q1"}]}],StandardForm],"Output",CellLabel -> "Out[48]= ",
ExpressionUUID -> "586c7543-4395-444c-beab-4eca7fd0aa93"]},Open],ExpressionUUID -> "387d9d6c-dec1-44ea-8a16-669680a3e016"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"exprVI","=",RowBox[{RowBox[{"3"," ",SuperscriptBox["p1","2"]," ",RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","p2"}],")"}]," ","p2"," ","q3"}],"+",RowBox[{"q1"," ",RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"p2"," ","q1"}]}],")"}]," ",RowBox[{"(",RowBox[
{RowBox[{"-","2"}],"+",RowBox[{"3"," ","q3"}]}],")"}]}],"+",RowBox[{"p1"," ",RowBox[
{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"2"," ","p2"}],"+",RowBox[{"3"," ","q3"}],"-",RowBox[
{"3"," ",SuperscriptBox["p2","2"]," ","q3"}]}],")"}]}]}]}]],"Input",CellChangeTimes -> {{3.8335993041318073`*^9,3.833599317570698*^9}},
CellLabel -> "In[49]:= ",ExpressionUUID -> "10a15f9f-92a4-4930-8264-cd82db9bb8a6"],Cell[
BoxData[
RowBox[{RowBox[{"3"," ",SuperscriptBox["p1","2"]," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+","p2"}],")"}]," ","p2"," ","q3"}],"+",RowBox[
{"q1"," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"p2"," ","q1"}]}],")"}]," ",RowBox[
{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"3"," ","q3"}]}],")"}]}],"+",RowBox[{"p1"," ",RowBox[
{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"2"," ","p2"}],"+",RowBox[{"3"," ","q3"}],"-",RowBox[
{"3"," ",SuperscriptBox["p2","2"]," ","q3"}]}],")"}]}]}],StandardForm],"Output",CellLabel -> "Out[49]= ",
ExpressionUUID -> "6eb00ea0-89ec-46e5-8ce3-9b152d5030e8"]},Open],ExpressionUUID -> "a399bbf8-cf22-4c7f-8c05-40f21892c2bc"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"exprVII","=",RowBox[{"1","+",RowBox[{RowBox[{"(",RowBox[{RowBox[
{"-","1"}],"+",RowBox[{RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p1"}]}],")"}]," ","p2"}]}],")"}]," ","q3"}]}]}]],
"Input",CellChangeTimes -> {{3.8335993215606785`*^9,3.8335993481460667`*^9}},CellLabel -> "In[50]:= ",
ExpressionUUID -> "8195befc-6434-45ac-9ba1-91b01963b578"],Cell[
BoxData[RowBox[{"1","+",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[
{"2"," ","p1"}]}],")"}]," ","p2"}]}],")"}]," ","q3"}]}],StandardForm],"Output",CellLabel -> "Out[50]= ",
ExpressionUUID -> "dd643d28-b1b3-41b4-9c31-6fd128567e04"]},Open],ExpressionUUID -> "f1bc8907-4e5c-416f-8349-7303978635b7"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"exprVIII","=",RowBox[{RowBox[{"q1"," ",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p2"," ","q1"}]}],")"}]," ",RowBox[{"(",RowBox[
{RowBox[{"-","1"}],"+","q3"}],")"}]}],"+",RowBox[{SuperscriptBox["p1","2"]," ","p2"," ",RowBox[
{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"3"," ","p2"}]}],")"}]," ","q3"}],"+",RowBox[
{"p1"," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p2"}],"+","q3","-",RowBox[
{"3"," ",SuperscriptBox["p2","2"]," ","q3"}]}],")"}]}]}]}]],"Input",CellChangeTimes -> {{3.833599350539093*^9,3.833599366060709*^9}},
CellLabel -> "In[51]:= ",ExpressionUUID -> "f23e9a8f-39e9-4471-96b3-ae4078ee57a6"],Cell[
BoxData[
RowBox[{RowBox[{"q1"," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p2"," ","q1"}]}],")"}]," ",RowBox[
{"(",RowBox[{RowBox[{"-","1"}],"+","q3"}],")"}]}],"+",RowBox[{SuperscriptBox["p1",
"2"]," ","p2"," ",RowBox[{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"3"," ","p2"}]}],")"}]," ","q3"}],"+",RowBox[
{"p1"," ",RowBox[{"(",RowBox[{RowBox[{"-","1"}],"+",RowBox[{"2"," ","p2"}],"+","q3","-",RowBox[
{"3"," ",SuperscriptBox["p2","2"]," ","q3"}]}],")"}]}]}],StandardForm],"Output",CellLabel -> "Out[51]= ",
ExpressionUUID -> "b333c6be-e4ac-41b1-be26-e3bd16fcc742"]},Open],ExpressionUUID -> "93e1b27a-7662-4dae-b7f6-dd4b65a15f7c"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"sol5","=",RowBox[{"Solve","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"exprV","\[Equal]","0"}],",",RowBox[{"exprVI","\[Equal]","0"}],",",RowBox[
{"exprVII","\[Equal]","0"}],",",RowBox[{"exprVIII","\[Equal]","0"}]}],"}"}],",",RowBox[
{"{",RowBox[{"q1",",","q3",",","p1",",","p2"}],"}"}]}],"]"}]}]],"Input",CellChangeTimes -> {{3.8335946503379736`*^9,3.8335946520197535`*^9},{3.8335993817620754`*^9,3.8335994312236657`*^9}},
CellLabel -> "In[52]:= ",ExpressionUUID -> "0deef8ed-af9c-4a45-b711-eaf82fdeda8c"],Cell[
BoxData[
RowBox[{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"q1","\[Rule]","1"}],",",RowBox[{"q3","\[Rule]",FractionBox[
"2","3"]}],",",RowBox[{"p1","\[Rule]","0"}],",",RowBox[{"p2","\[Rule]",FractionBox[
"1","2"]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{"q1","\[Rule]","1"}],",",RowBox[
{"q3","\[Rule]","2"}],",",RowBox[{"p1","\[Rule]","1"}],",",RowBox[{"p2","\[Rule]",FractionBox[
"1","2"]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{"q1","\[Rule]",FractionBox["2",
"3"]}],",",RowBox[{"q3","\[Rule]",FractionBox["4","5"]}],",",RowBox[{"p1","\[Rule]",FractionBox[
"1","3"]}],",",RowBox[{"p2","\[Rule]",FractionBox["3","4"]}]}],"}"}]}],"}"}],StandardForm],
"Output",CellLabel -> "Out[52]= ",ExpressionUUID -> "5f3a3739-1019-4a57-9dba-f1334e6d72d0"]},
Open],ExpressionUUID -> "16286062-72eb-451e-9c47-0d1c24940134"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"sol5","[",RowBox[{"[","1","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.833599433498954*^9,3.8335994389932394`*^9}},CellLabel -> "In[53]:= ",
ExpressionUUID -> "167d1f33-b95a-4474-9d2e-30faf929ba01"],Cell[
BoxData[FractionBox[
"1","27"],StandardForm],"Output",CellLabel -> "Out[53]= ",ExpressionUUID -> "289f72ee-fbac-4ac1-9123-431a2e068f96"]},
Open],ExpressionUUID -> "f9766ff9-1fe8-4e62-87ad-5c9ef052afd3"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"sol5","[",RowBox[{"[","2","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.8335994407108417`*^9,3.8335994429738255`*^9}},CellLabel -> "In[54]:= ",
ExpressionUUID -> "4cfcef0f-92ab-4f69-b753-3094e71f9c5a"],Cell[
BoxData["0",StandardForm],
"Output",CellLabel -> "Out[54]= ",ExpressionUUID -> "011146c0-5dff-49c1-92b7-ad3b09fe1cf7"]},
Open],ExpressionUUID -> "2cbb94be-dfe8-4b49-a629-fe09247d344f"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"sol5","[",RowBox[{"[","3","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.8335994451490555`*^9,3.833599447571277*^9}},CellLabel -> "In[55]:= ",
ExpressionUUID -> "08956004-7949-4a74-9311-b1536d27d4c9"],Cell[
BoxData[FractionBox[
"1","25"],StandardForm],"Output",CellLabel -> "Out[55]= ",ExpressionUUID -> "ee2b69c1-d28e-4448-a44a-83f2122e3ac5"]},
Open],ExpressionUUID -> "109ac40c-4771-4f0a-80c6-0a429ff26ef5"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"sol6","=",RowBox[{"Solve","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"q3","\[Equal]","1"}],",",RowBox[{"exprVI","\[Equal]","0"}],",",RowBox[{"exprVII","\[Equal]","0"}],",",RowBox[
{"exprVIII","\[Equal]","0"}]}],"}"}],",",RowBox[{"{",RowBox[{"q1",",","q3",",","p1",",","p2"}],"}"}]}],"]"}]}]],
"Input",CellChangeTimes -> {{3.8335994665537653`*^9,3.833599481216659*^9}},CellLabel -> "In[56]:= ",
ExpressionUUID -> "fa53d302-2c9c-48fe-9c9f-4e792457a1b1"],Cell[
BoxData[TemplateBox[
{"Solve","svars","\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,56,2,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "dcf10aba-9120-47a1-8fe5-9cd13f7fdc44"],Cell[
BoxData[
RowBox[{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"q1","\[Rule]","p1"}],",",RowBox[
{"q3","\[Rule]","1"}],",",RowBox[{"p2","\[Rule]","0"}]}],"}"}],",",RowBox[{"{",RowBox[
{RowBox[{"q1","\[Rule]",FractionBox["1","2"]}],",",RowBox[{"q3","\[Rule]","1"}],",",RowBox[
{"p1","\[Rule]",FractionBox["1","2"]}],",",RowBox[{"p2","\[Rule]",FractionBox["2",
"3"]}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{"q1","\[Rule]","1"}],",",RowBox[{"q3","\[Rule]","1"}],",",RowBox[
{"p1","\[Rule]",FractionBox["1","2"]}],",",RowBox[{"p2","\[Rule]",FractionBox["2",
"3"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[56]= ",ExpressionUUID -> "d87451a5-9104-4638-a8dd-aec8738eef99"]},
Open],ExpressionUUID -> "79ca7457-6a31-4cef-9635-ad4b13dc4c0a"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"sol6","[",RowBox[{"[","1","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.8335994884739656`*^9,3.8335994911647696`*^9}},CellLabel -> "In[57]:= ",
ExpressionUUID -> "168d6dcf-3fd9-4344-a1f5-579d817e55e3"],Cell[
BoxData["0",StandardForm],
"Output",CellLabel -> "Out[57]= ",ExpressionUUID -> "5a28ea01-3fa1-4136-a045-b97abcfe08d4"]},
Open],ExpressionUUID -> "c7e288c5-5087-4970-9158-7db129d6254f"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"sol6","[",RowBox[{"[","2","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.833599496272554*^9,3.8335994992116075`*^9}},CellLabel -> "In[58]:= ",
ExpressionUUID -> "844db88b-4ae2-4c47-bd07-9dcb680dd961"],Cell[
BoxData[FractionBox[
"1","27"],StandardForm],"Output",CellLabel -> "Out[58]= ",ExpressionUUID -> "1af52a27-bb7d-49f5-998f-a1b2a4aa43ba"]},
Open],ExpressionUUID -> "45e7210c-8433-41fb-a3c8-3d79dbeca57e"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"sol6","[",RowBox[{"[","3","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.8335995008616133`*^9,3.833599503175794*^9}},CellLabel -> "In[59]:= ",
ExpressionUUID -> "dda812e3-dee7-445f-bcb1-4af45e17d340"],Cell[
BoxData[FractionBox[
"1","27"],StandardForm],"Output",CellLabel -> "Out[59]= ",ExpressionUUID -> "b1dba27c-dcaa-42fb-a4d6-aacf92d987be"]},
Open],ExpressionUUID -> "4e90434f-b66c-472b-9721-f327c4d77567"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"sol7","=",RowBox[{"Solve","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"exprV","\[Equal]","0"}],",",RowBox[{"exprVI","\[Equal]","0"}],",",RowBox[
{"p2","==","1"}],",",RowBox[{"exprVIII","\[Equal]","0"}]}],"}"}],",",RowBox[{"{",RowBox[
{"q1",",","q3",",","p1",",","p2"}],"}"}]}],"]"}]}]],"Input",CellChangeTimes -> {{3.8335995062321153`*^9,3.8335995299003134`*^9}},
CellLabel -> "In[60]:= ",ExpressionUUID -> "8892d1d0-afd5-4e61-a17b-9cc75ceec2cf"],Cell[
BoxData[
RowBox[{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"q1","\[Rule]",FractionBox["1","2"]}],",",RowBox[
{"q3","\[Rule]",FractionBox["2","3"]}],",",RowBox[{"p1","\[Rule]","0"}],",",RowBox[
{"p2","\[Rule]","1"}]}],"}"}],",",RowBox[{"{",RowBox[{RowBox[{"q1","\[Rule]",FractionBox[
"1","2"]}],",",RowBox[{"q3","\[Rule]",FractionBox["2","3"]}],",",RowBox[{"p1","\[Rule]",FractionBox[
"1","2"]}],",",RowBox[{"p2","\[Rule]","1"}]}],"}"}]}],"}"}],StandardForm],"Output",
CellLabel -> "Out[60]= ",ExpressionUUID -> "c87194b3-f4ff-4edd-bc8a-794913124743"]},
Open],ExpressionUUID -> "e32eb34a-5484-46cb-8444-3e777fab7d9c"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"sol7","[",RowBox[{"[","1","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.833599541974638*^9,3.833599544308865*^9}},CellLabel -> "In[61]:= ",
ExpressionUUID -> "597acac5-18a2-4059-9a85-263f5242cfed"],Cell[
BoxData[FractionBox[
"1","27"],StandardForm],"Output",CellLabel -> "Out[61]= ",ExpressionUUID -> "b3bed050-0ace-4e9a-899e-85daade7c517"]},
Open],ExpressionUUID -> "3059ac2a-748a-4091-aed3-5f76229a05c3"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"FF","/.",RowBox[{"sol7","[",RowBox[{"[","2","]"}],"]"}]}]],
"Input",CellChangeTimes -> {{3.83359954558419*^9,3.8335995482462883`*^9}},CellLabel -> "In[62]:= ",
ExpressionUUID -> "a73e7757-fe9e-44bc-988b-c0b8b55b84ba"],Cell[
BoxData[FractionBox[
"1","27"],StandardForm],"Output",CellLabel -> "Out[62]= ",ExpressionUUID -> "701aa651-3842-4744-a185-7f3e150dd5bc"]},
Open],ExpressionUUID -> "ed30b2ea-c58f-4739-9180-1ab412304228"],Cell[
BoxData[RowBox[
{"(*",RowBox[{"Find"," ","local"," ","maxima"," ","of"," ","F"," ","in"," ","the"," ","boundary"," ","of"," ","the"," ","relevant"," ","region"}],"*)"}]],
"Input",CellLabel -> "In[63]:= ",ExpressionUUID -> "d0e1f10a-c10d-4e06-8be4-c49caf07d33e"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"FF1","=",RowBox[{"FF","/.",RowBox[{"p1","\[Rule]","0"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"FF1",",",RowBox[{"0","\[LessEqual]","q1","\[LessEqual]","1"}],",",RowBox[
{"0","\[LessEqual]","p2","\[LessEqual]","1"}],",",RowBox[{"0","\[LessEqual]","q3","\[LessEqual]","1"}]}],"}"}],",",RowBox[
{"{",RowBox[{"q1",",","p2",",","q3"}],"}"}]}],"]"}]}],"Input",CellChangeTimes -> {{3.8336219256479845`*^9,3.833622020658307*^9}},
CellLabel -> "In[64]:= ",ExpressionUUID -> "6c55efb0-2043-4124-93b1-afcd2a6a5538"],Cell[
BoxData[
RowBox[{"{",RowBox[{FractionBox["1","27"],",",RowBox[{"{",RowBox[{RowBox[{"q1","\[Rule]",FractionBox[
"2","3"]}],",",RowBox[{"p2","\[Rule]",FractionBox["3","4"]}],",",RowBox[{"q3","\[Rule]",FractionBox[
"2","3"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[65]= ",ExpressionUUID -> "32f11a80-5e8f-465c-ae6c-2c200abc1bba"]},
Open],ExpressionUUID -> "43f75715-f8af-4508-99b1-3ec424289c79"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"FF2","=",RowBox[{"FF","/.",RowBox[{"p1","\[Rule]","q1"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"FF2",",",RowBox[{"0","\[LessEqual]","q1","\[LessEqual]","1"}],",",RowBox[
{"0","\[LessEqual]","p2","\[LessEqual]","1"}],",",RowBox[{"0","\[LessEqual]","q3","\[LessEqual]","1"}]}],"}"}],",",RowBox[
{"{",RowBox[{"q1",",","p2",",","q3"}],"}"}]}],"]"}]}],"Input",CellChangeTimes -> {{3.833622024061823*^9,3.833622061608547*^9}},
CellLabel -> "In[66]:= ",ExpressionUUID -> "479f3426-2e37-48c3-b0f3-e4af802f5b38"],Cell[
BoxData[
RowBox[{"{",RowBox[{FractionBox["1","27"],",",RowBox[{"{",RowBox[{RowBox[{"q1","\[Rule]",FractionBox[
"1","2"]}],",",RowBox[{"p2","\[Rule]",FractionBox["64","81"]}],",",RowBox[{"q3","\[Rule]",FractionBox[
"27","32"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[67]= ",ExpressionUUID -> "6f2d1d84-c0e1-4db6-b813-e196b89079ac"]},
Open],ExpressionUUID -> "612cb6a9-909f-48e3-9e8e-955afe5e4d24"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"FF3","=",RowBox[{"FF","/.",RowBox[{"q1","\[Rule]","1"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"FF3",",",RowBox[{"0","\[LessEqual]","p1","\[LessEqual]","1"}],",",RowBox[
{"0","\[LessEqual]","p2","\[LessEqual]","1"}],",",RowBox[{"0","\[LessEqual]","q3","\[LessEqual]","1"}]}],"}"}],",",RowBox[
{"{",RowBox[{"p1",",","p2",",","q3"}],"}"}]}],"]"}]}],"Input",CellChangeTimes -> {{3.83362206441422*^9,3.8336221012135897`*^9}},
CellLabel -> "In[68]:= ",ExpressionUUID -> "20e5886b-3dd0-4d1f-be6a-f45b6d2f3b16"],Cell[
BoxData[
RowBox[{"{",RowBox[{FractionBox["1","27"],",",RowBox[{"{",RowBox[{RowBox[{"p1","\[Rule]",FractionBox[
"10","37"]}],",",RowBox[{"p2","\[Rule]",FractionBox["37","64"]}],",",RowBox[{"q3","\[Rule]",FractionBox[
"64","81"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[69]= ",ExpressionUUID -> "5c66e677-8af2-49d7-b7dd-401faa48a6d7"]},
Open],ExpressionUUID -> "557fd83a-2561-499b-bf63-348f5cec8c21"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"FF4","=",RowBox[{"FF","/.",RowBox[{"p2","\[Rule]","0"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"FF4",",",RowBox[{"0","\[LessEqual]","p1","\[LessEqual]","q1","\[LessEqual]","1"}],",",RowBox[
{"0","\[LessEqual]","q3","\[LessEqual]","1"}]}],"}"}],",",RowBox[{"{",RowBox[{"p1",",","q1",",","q3"}],"}"}]}],"]"}]}],
"Input",CellChangeTimes -> {{3.833622108391424*^9,3.833622149627194*^9}},CellLabel -> "In[70]:= ",
ExpressionUUID -> "0633f768-ba09-4380-baf8-575d5873b660"],Cell[
BoxData[RowBox[{"{",RowBox[
{"0",",",RowBox[{"{",RowBox[{RowBox[{"p1","\[Rule]","0"}],",",RowBox[{"q1","\[Rule]","0"}],",",RowBox[
{"q3","\[Rule]","0"}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[71]= ",
ExpressionUUID -> "d096550c-e305-41c4-b930-3abcdee3695d"]},Open],ExpressionUUID -> "74806fd6-c2d4-4873-b44d-d4e42651bcbe"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"FF5","=",RowBox[{"FF","/.",RowBox[{"p2","\[Rule]","1"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"FF5",",",RowBox[{"0","\[LessEqual]","p1","\[LessEqual]","q1","\[LessEqual]","1"}],",",RowBox[
{"0","\[LessEqual]","q3","\[LessEqual]","1"}]}],"}"}],",",RowBox[{"{",RowBox[{"p1",",","q1",",","q3"}],"}"}]}],"]"}]}],
"Input",CellChangeTimes -> {{3.8336221546340437`*^9,3.833622174578817*^9}},CellLabel -> "In[72]:= ",
ExpressionUUID -> "e65eca68-449a-4457-84f5-f78e55e75421"],Cell[
BoxData[RowBox[{"{",RowBox[
{FractionBox["1","27"],",",RowBox[{"{",RowBox[{RowBox[{"p1","\[Rule]",FractionBox[
"1","4"]}],",",RowBox[{"q1","\[Rule]",FractionBox["1","2"]}],",",RowBox[{"q3","\[Rule]",FractionBox[
"2","3"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[73]= ",ExpressionUUID -> "df504df8-4df0-4e77-a07d-00a307102f44"]},
Open],ExpressionUUID -> "3d891bcb-a153-413b-b42e-5d2f8e97826e"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"FF6","=",RowBox[{"FF","/.",RowBox[{"q3","\[Rule]","0"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"FF6",",",RowBox[{"0","\[LessEqual]","p1","\[LessEqual]","q1","\[LessEqual]","1"}],",",RowBox[
{"0","\[LessEqual]","p2","\[LessEqual]","1"}]}],"}"}],",",RowBox[{"{",RowBox[{"p1",",","q1",",","p2"}],"}"}]}],"]"}]}],
"Input",CellChangeTimes -> {{3.8336221768000064`*^9,3.833622224730711*^9}},CellLabel -> "In[74]:= ",
ExpressionUUID -> "a963323e-a075-483d-9348-a3b41839aee9"],Cell[
BoxData[RowBox[{"{",RowBox[
{"0",",",RowBox[{"{",RowBox[{RowBox[{"p1","\[Rule]","0"}],",",RowBox[{"q1","\[Rule]","0"}],",",RowBox[
{"p2","\[Rule]","0"}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[75]= ",
ExpressionUUID -> "3493ef63-c409-4851-9294-1389df33a4b5"]},Open],ExpressionUUID -> "37bdd847-506d-470d-980a-3511fc114150"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"FF7","=",RowBox[{"FF","/.",RowBox[{"q3","\[Rule]","1"}]}]}],";"}],"\[IndentingNewLine]",RowBox[
{"Maximize","[",RowBox[{RowBox[{"{",RowBox[{"FF7",",",RowBox[{"0","\[LessEqual]","p1","\[LessEqual]","q1","\[LessEqual]","1"}],",",RowBox[
{"0","\[LessEqual]","p2","\[LessEqual]","1"}]}],"}"}],",",RowBox[{"{",RowBox[{"p1",",","q1",",","p2"}],"}"}]}],"]"}]}],
"Input",CellChangeTimes -> {{3.833622235181017*^9,3.8336222441930285`*^9}},CellLabel -> "In[76]:= ",
ExpressionUUID -> "4b25f03a-3f0f-477a-81c7-c884d8e2a54e"],Cell[
BoxData[RowBox[{"{",RowBox[
{FractionBox["1","27"],",",RowBox[{"{",RowBox[{RowBox[{"p1","\[Rule]",FractionBox[
"1","2"]}],",",RowBox[{"q1","\[Rule]",FractionBox["3","4"]}],",",RowBox[{"p2","\[Rule]",FractionBox[
"2","3"]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[77]= ",ExpressionUUID -> "234aef59-77db-4243-9cae-fc6ace1c9acc"]},
Open],ExpressionUUID -> "3d5951a1-6bec-4076-8566-908293c4df38"],Cell[
BoxData[RowBox[
{RowBox[{"(*",RowBox[{"Function"," ","that"," ","produces"," ","the"," ","set"," ","of"," ","boundary"," ","conditions"," ","for"," ","a"," ","given"," ","type"," ","in"," ","general"," ","dimension"}],"*)"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"cond","[",RowBox[{"type_",",","q_",",","p_"}],"]"}],":=",RowBox[{RowBox[
{"(",RowBox[{RowBox[{RowBox[{"0","\[LessEqual]","#","\[LessEqual]","1"}],"&"}],"/@","p"}],")"}],"~","Join","~",RowBox[
{"(",RowBox[{RowBox[{RowBox[{"0","\[LessEqual]","#","\[LessEqual]","1"}],"&"}],"/@","q"}],")"}],"~","Join","~",RowBox[
{"Table","[",RowBox[{RowBox[{"If","[",RowBox[{RowBox[{"type","[",RowBox[{"[","i","]"}],"]"}],",",RowBox[
{RowBox[{"p","[",RowBox[{"[","i","]"}],"]"}],"\[GreaterEqual]",RowBox[{"q","[",RowBox[
{"[","i","]"}],"]"}]}],",",RowBox[{RowBox[{"q","[",RowBox[{"[","i","]"}],"]"}],"\[GreaterEqual]",RowBox[
{"p","[",RowBox[{"[","i","]"}],"]"}]}]}],"]"}],",",RowBox[{"{",RowBox[{"i",",",RowBox[
{"Length","[","type","]"}]}],"}"}]}],"]"}],"~","Join","~",RowBox[{"Module","[",RowBox[
{RowBox[{"{",RowBox[{"x",",","y",",","m"}],"}"}],",",RowBox[{RowBox[{"If","[",RowBox[
{RowBox[{"type","[",RowBox[{"[",RowBox[{"-","1"}],"]"}],"]"}],",",RowBox[{RowBox[
{"x","=","p"}],";",RowBox[{"y","=","q"}]}],",",RowBox[{RowBox[{"x","=","q"}],";",RowBox[
{"y","=","p"}]}]}],"]"}],";","\[IndentingNewLine]",RowBox[{"m","=",RowBox[{"Max","[",RowBox[
{"typeset","[","type","]"}],"]"}]}],";","\[IndentingNewLine]",RowBox[{"{",RowBox[
{RowBox[{RowBox[{"y","[",RowBox[{"[",RowBox[{"-","1"}],"]"}],"]"}],"\[Equal]","0"}],",",RowBox[
{"If","[",RowBox[{RowBox[{"m",">","0"}],",",RowBox[{RowBox[{"x","[",RowBox[{"[","m","]"}],"]"}],"\[Equal]","0"}],",",RowBox[
{RowBox[{"x","[",RowBox[{"[","1","]"}],"]"}],"\[Equal]","1"}]}],"]"}]}],"}"}]}]}],"]"}]}]}]}]],
"Input",CellChangeTimes -> {{3.786893159414414*^9,3.786893335983182*^9},{3.7868942255743914`*^9,3.7868942607052603`*^9},{3.7868942930310574`*^9,3.786894329053405*^9},{3.78689436132893*^9,3.7868944467239385`*^9},{3.786894498772127*^9,3.78689458782981*^9},{3.8336222595478516`*^9,3.8336222873075943`*^9}},
CellLabel -> "In[78]:= ",ExpressionUUID -> "adca5966-a4a5-446a-9946-5be3e47dd544"],Cell[
BoxData[
RowBox[{RowBox[{"(*",RowBox[{RowBox[{"Function"," ","that"," ","converts"," ","a"," ","type"," ","from"," ","Boolean"}],"-",RowBox[
{"list"," ","representation"," ","to"," ","set"," ","representation"}]}],"*)"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"typeset","[","type_","]"}],":=",RowBox[{"Select","[",RowBox[{RowBox[{"Range","[",RowBox[
{"Length","[","type","]"}],"]"}],",",RowBox[{RowBox[{"type","[",RowBox[{"[","#","]"}],"]"}],"&"}]}],"]"}]}]}]],
"Input",CellChangeTimes -> {{3.786893372668147*^9,3.786893404434926*^9},{3.8336223035394077`*^9,3.833622338762184*^9}},
CellLabel -> "In[79]:= ",ExpressionUUID -> "a6cfdb50-bf84-4ce0-a26d-c6f14ed1db75"],Cell[
BoxData[
RowBox[{"(*",RowBox[{RowBox[{"Generate"," ","all"," ","relevant"," ","types"," ","for"," ","dimensions"," ","3"}],",","4",",","5",",","6"}],"*)"}]],
"Input",CellChangeTimes -> {{3.8336224647928886`*^9,3.8336224695510626`*^9},{3.833622525445902*^9,3.833622543648508*^9}},
CellLabel -> "In[80]:= ",ExpressionUUID -> "95e8ef1f-d38f-4d31-b0de-2fbebc1babf5"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"types3","=",RowBox[{RowBox[{RowBox[{RowBox[{"{","False","}"}],"~","Join","~","#","~","Join","~",RowBox[
{"{","False","}"}]}],"&"}],"/@",RowBox[{"Tuples","[",RowBox[{RowBox[{"{",RowBox[{"False",",","True"}],"}"}],",","1"}],"]"}]}]}]],
"Input",CellChangeTimes -> {{3.786893589906595*^9,3.78689376084561*^9}},CellLabel -> "In[81]:= ",
ExpressionUUID -> "6462066a-92c4-47ce-bb7d-ba7801866d11"],Cell[
BoxData[RowBox[{"{",RowBox[
{RowBox[{"{",RowBox[{"False",",","False",",","False"}],"}"}],",",RowBox[{"{",RowBox[
{"False",",","True",",","False"}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[81]= ",
ExpressionUUID -> "34f45404-5873-45ec-820a-dcef1a5f5037"]},Open],ExpressionUUID -> "ca49aee1-5c15-4026-8061-9204f050436b"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"types4","=",RowBox[{RowBox[{RowBox[{RowBox[{"{","False","}"}],"~","Join","~","#","~","Join","~",RowBox[
{"{","False","}"}]}],"&"}],"/@",RowBox[{"Tuples","[",RowBox[{RowBox[{"{",RowBox[{"False",",","True"}],"}"}],",","2"}],"]"}]}]}]],
"Input",CellChangeTimes -> {{3.7868937128421335`*^9,3.786893713526741*^9},{3.786893765915704*^9,3.7868937713525553`*^9}},
CellLabel -> "In[82]:= ",ExpressionUUID -> "d3e5cd2d-07a1-4711-8dd6-b1ceb2b183a4"],Cell[
BoxData[
RowBox[{"{",RowBox[{RowBox[{"{",RowBox[{"False",",","False",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","True",",","False"}],"}"}],",",RowBox[{"{",RowBox[
{"False",",","True",",","False",",","False"}],"}"}],",",RowBox[{"{",RowBox[{"False",",","True",",","True",",","False"}],"}"}]}],"}"}],
StandardForm],"Output",CellLabel -> "Out[82]= ",ExpressionUUID -> "aa2e5eca-ff19-48dc-8974-92deaef320ba"]},
Open],ExpressionUUID -> "ee98f4ec-ab7a-43c7-a4e2-30a03f513987"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"types5","=",RowBox[{RowBox[{RowBox[{RowBox[{"{","False","}"}],"~","Join","~","#","~","Join","~",RowBox[
{"{","False","}"}]}],"&"}],"/@",RowBox[{"Tuples","[",RowBox[{RowBox[{"{",RowBox[{"False",",","True"}],"}"}],",","3"}],"]"}]}]}]],
"Input",CellChangeTimes -> {{3.7868937771252766`*^9,3.7868937850047283`*^9}},CellLabel -> "In[83]:= ",
ExpressionUUID -> "e3dd0a00-a75f-470f-aea4-a557ed19f4e2"],Cell[
BoxData[RowBox[{"{",RowBox[
{RowBox[{"{",RowBox[{"False",",","False",",","False",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","False",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","True",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","True",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","False",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","False",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","True",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","True",",","True",",","False"}],"}"}]}],"}"}],
StandardForm],"Output",CellLabel -> "Out[83]= ",ExpressionUUID -> "28cc59d8-6626-4d55-adf5-560f191d35bc"]},
Open],ExpressionUUID -> "38c40118-e013-40e2-a8dd-c9b7c962fcd1"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"types6","=",RowBox[{RowBox[{RowBox[{RowBox[{"{","False","}"}],"~","Join","~","#","~","Join","~",RowBox[
{"{","False","}"}]}],"&"}],"/@",RowBox[{"Tuples","[",RowBox[{RowBox[{"{",RowBox[{"False",",","True"}],"}"}],",","4"}],"]"}]}]}]],
"Input",CellChangeTimes -> {{3.7868937878901043`*^9,3.786893796192345*^9}},CellLabel -> "In[84]:= ",
ExpressionUUID -> "ab1e70e9-bb78-4e7f-b9c7-0c1b8057b0f7"],Cell[
BoxData[RowBox[{"{",RowBox[
{RowBox[{"{",RowBox[{"False",",","False",",","False",",","False",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","False",",","False",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","False",",","True",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","False",",","True",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","True",",","False",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","True",",","False",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","True",",","True",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","False",",","True",",","True",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","False",",","False",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","False",",","False",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","False",",","True",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","False",",","True",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","True",",","False",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","True",",","False",",","True",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","True",",","True",",","False",",","False"}],"}"}],",",RowBox[
{"{",RowBox[{"False",",","True",",","True",",","True",",","True",",","False"}],"}"}]}],"}"}],
StandardForm],"Output",CellLabel -> "Out[84]= ",ExpressionUUID -> "ea8034c5-6b71-4315-8b93-2ca3c1a35dd6"]},
Open],ExpressionUUID -> "9727f758-30a4-4aa8-8e78-d7a050cdddaf"],Cell[
BoxData[{RowBox[
{RowBox[{"ppp","=",RowBox[{"{",RowBox[{"p1",",","p2",",","p3"}],"}"}]}],";",RowBox[
{"qqq","=",RowBox[{"{",RowBox[{"q1",",","q2",",","q3"}],"}"}]}],";",RowBox[{"pppp","=",RowBox[
{"{",RowBox[{"p1",",","p2",",","p3",",","p4"}],"}"}]}],";",RowBox[{"qqqq","=",RowBox[
{"{",RowBox[{"q1",",","q2",",","q3",",","q4"}],"}"}]}],";",RowBox[{"ppppp","=",RowBox[
{"{",RowBox[{"p1",",","p2",",","p3",",","p4",",","p5"}],"}"}]}],";",RowBox[{"qqqqq","=",RowBox[
{"{",RowBox[{"q1",",","q2",",","q3",",","q4",",","q5"}],"}"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"pppppp","=",RowBox[{"{",RowBox[{"p1",",","p2",",","p3",",","p4",",","p5",",","p6"}],"}"}]}],";"}],"\[IndentingNewLine]",RowBox[
{RowBox[{"qqqqqq","=",RowBox[{"{",RowBox[{"q1",",","q2",",","q3",",","q4",",","q5",",","q6"}],"}"}]}],";"}]}],
"Input",CellChangeTimes -> {{3.7868938065913506`*^9,3.7868938533175616`*^9},{3.7868950768226843`*^9,3.7868951104624205`*^9}},
CellLabel -> "In[85]:= ",ExpressionUUID -> "69fc2c64-0eb6-4d27-99d3-1554c3b78e4b"],Cell[
BoxData[
RowBox[{"(*",RowBox[{"Numerical"," ","maximization"," ","in"," ","dimensions"," ","3"," ","to"," ","6"}],"*)"}]],
"Input",CellChangeTimes -> {{3.8336225612911205`*^9,3.833622567079012*^9},{3.8337276175690594`*^9,3.833727625679266*^9}},
CellLabel -> "In[88]:= ",ExpressionUUID -> "6c7b83ac-4d87-4f31-bc53-1e2aa43a908f"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{RowBox[{"max3","=",RowBox[{"Table","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"typeset","[",RowBox[{"types3","[",RowBox[{"[","i","]"}],"]"}],"]"}],",",RowBox[
{"NMaximize","[",RowBox[{RowBox[{"{",RowBox[{RowBox[{"r","[",RowBox[{RowBox[{"types3","[",RowBox[
{"[","i","]"}],"]"}],",","qqq",",","ppp"}],"]"}],",",RowBox[{"cond","[",RowBox[{RowBox[
{"types3","[",RowBox[{"[","i","]"}],"]"}],",","qqq",",","ppp"}],"]"}]}],"}"}],",",RowBox[
{"qqq","~","Join","~","ppp"}]}],"]"}]}],"}"}],",",RowBox[{"{",RowBox[{"i",",",RowBox[
{"Length","[","types3","]"}]}],"}"}]}],"]"}]}],";",RowBox[{"TableForm","[","max3","]"}]}]],
"Input",CellChangeTimes -> {{3.7868938742425795`*^9,3.786893994092849*^9},{3.833723140872979*^9,3.8337231424651527`*^9},{3.8337232134437943`*^9,3.833723225380282*^9}},
CellLabel -> "In[89]:= ",ExpressionUUID -> "11349338-7aa3-479b-9c2a-644e8bbc6932"],Cell[
BoxData[
InterpretationBox[GridBox[{{"\"\"",GridBox[{{"0.039999999999998787`","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","1.`"}],RowBox[{"q2","\[Rule]","0.9999995720402399`"}],RowBox[{"q3","\[Rule]","0.799999978430821`"}],RowBox[
{"p1","\[Rule]","0.49999982197776066`"}],RowBox[{"p2","\[Rule]","0.49999997317976874`"}],RowBox[
{"p3","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.03999999999999998`","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6666666604565494`"}],RowBox[{"q2","\[Rule]","0"}],RowBox[{"q3","\[Rule]","0.7999999852689207`"}],RowBox[
{"p1","\[Rule]","0.33333331374068587`"}],RowBox[{"p2","\[Rule]","0.7499999999853167`"}],RowBox[
{"p3","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 1,
ColumnSpacings -> 3],TableForm[{{{},{0.039999999999998787,{q1 -> 1.0,q2 -> 0.9999995720402399,q3 -> 0.799999978430821,p1 -> 0.49999982197776066,p2 -> 0.49999997317976874,p3 -> 0}}},{{2},{0.03999999999999998,{q1 -> 0.6666666604565494,q2 -> 0,q3 -> 0.7999999852689207,p1 -> 0.33333331374068587,p2 -> 0.7499999999853167,p3 -> 0}}}}]],
StandardForm],"Output",CellLabel -> "Out[89]//TableForm= ",ExpressionUUID -> "1b0adad2-310f-428a-b7c7-977db9e16104"]},
Open],ExpressionUUID -> "9c218b5b-b425-4e11-b026-4b89c235d3a7"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Max","[",RowBox[{"Table","[",RowBox[{RowBox[{"max3","[",RowBox[
{"[",RowBox[{"i",",","2",",","1"}],"]"}],"]"}],",",RowBox[{"{",RowBox[{"i",",",RowBox[
{"Length","[","max3","]"}]}],"}"}]}],"]"}],"]"}]],"Input",CellChangeTimes -> {{3.83372313494129*^9,3.8337232609345136`*^9}},
CellLabel -> "In[90]:= ",ExpressionUUID -> "44ce6d16-6d8e-4233-835c-e83334f76536"],Cell[
BoxData[
"0.03999999999999998`",StandardForm],"Output",CellLabel -> "Out[90]= ",ExpressionUUID -> "b5ab8065-6c19-48fa-ab87-01c85263ff1e"]},
Open],ExpressionUUID -> "d0823c83-a8a6-4089-aeb6-bc4582c76dc2"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"max4","=",RowBox[{"Table","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"typeset","[",RowBox[{"types4","[",RowBox[{"[","i","]"}],"]"}],"]"}],",",RowBox[
{"NMaximize","[",RowBox[{RowBox[{"{",RowBox[{RowBox[{"r","[",RowBox[{RowBox[{"types4","[",RowBox[
{"[","i","]"}],"]"}],",","qqqq",",","pppp"}],"]"}],",",RowBox[{"cond","[",RowBox[
{RowBox[{"types4","[",RowBox[{"[","i","]"}],"]"}],",","qqqq",",","pppp"}],"]"}]}],"}"}],",",RowBox[
{"qqqq","~","Join","~","pppp"}],",",RowBox[{"WorkingPrecision","\[Rule]","50"}],",",RowBox[
{"MaxIterations","\[Rule]","1000"}]}],"]"}]}],"}"}],",",RowBox[{"{",RowBox[{"i",",",RowBox[
{"Length","[","types4","]"}]}],"}"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"TableForm","[","max4","]"}]}],"Input",CellChangeTimes -> {{3.7868946878214583`*^9,3.7868947135726843`*^9},{3.7868947740902786`*^9,3.7868948443939695`*^9},{3.7868948783734646`*^9,3.786894883082788*^9},{3.7868949183575325`*^9,3.7868949194838943`*^9},{3.78689498774375*^9,3.7868949918024235`*^9},3.786895042437391*^9,{3.786895282115716*^9,3.78689530739919*^9},{3.7868953695705905`*^9,3.786895369709502*^9},{3.7868954777814317`*^9,3.786895482808549*^9},{3.7868955227536707`*^9,3.7868955229315696`*^9},{3.833723265585967*^9,3.8337232766274185`*^9}},
CellLabel -> "In[91]:= ",ExpressionUUID -> "270d31e8-940b-4948-ae48-2df325dd6c06"],Cell[
BoxData[
TemplateBox[{"NMaximize","cvmit","\"Failed to converge to the requested accuracy or precision within \\!\\(\\*TagBox[\\\"1000\\\", Short[#1, 5] & ]\\) iterations.\"",2,91,3,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "5d93a1c3-0c50-44eb-b01c-f511697ae5ed"],Cell[
BoxData[
TemplateBox[{"NMaximize","cvmit","\"Failed to converge to the requested accuracy or precision within \\!\\(\\*TagBox[\\\"1000\\\", Short[#1, 5] & ]\\) iterations.\"",2,91,4,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "d3046573-87d5-4f52-96e1-7d023922fb6c"],Cell[
BoxData[
InterpretationBox[GridBox[{{"\"\"",GridBox[{{"0.00456415856817145035858423686448108697605265808859025824388001699306899923064`50.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","1.`49.69897000433602"}],RowBox[{"q2","\[Rule]","0.99999999999393258889676435937774237249695077272534714069728469245866585473036`50."}],RowBox[
{"q3","\[Rule]","0.84174877914876726267524842985153252397818216560190437752826680280100864076884`50."}],RowBox[
{"q4","\[Rule]","0.82490846135304831070674420287297190742963622006228861887119018570533195114479`50."}],RowBox[
{"p1","\[Rule]","0.4999999999986157060459081789224611737790721813165098307585789663836390701704`50."}],RowBox[
{"p2","\[Rule]","0.5717744645214105277407080612055591359602990520750403490591622894114673680604`50."}],RowBox[
{"p3","\[Rule]","0.59080821068233329397907802628066707043673587978050720351602122276693308315949`50."}],RowBox[
{"p4","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"3"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.004579364805943860006710241214233535068070967433138009095752429508939108662`50.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.66608939881381097136754917466529078821418805905125574075860028706403942846275`50."}],RowBox[
{"q2","\[Rule]","0.77711172352686329351763283740769964589389212639825441379991472158456632929702`50."}],RowBox[
{"q3","\[Rule]","0"}],RowBox[{"q4","\[Rule]","0.82754914215306887079206524154038182762764973695833600913508611724979545751954`50."}],RowBox[
{"p1","\[Rule]","0.39576528057152519360713673471167541848119318658313098357622675997421168117291`50."}],RowBox[
{"p2","\[Rule]","0.49187960143737918335592828388499061176624397174896259925222270117932610678773`50."}],RowBox[
{"p3","\[Rule]","0.79482408145485116264464950974748450764705104670792977346996485451973262666202`50."}],RowBox[
{"p4","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0045641585681714503585842915414408118181666538774796980142306563320937053569`50.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.70016952866204277591624986152822972065761597300138202698017787929607785543316`50."}],RowBox[
{"q2","\[Rule]","0"}],RowBox[{"q3","\[Rule]","0.84174877914772194774965467756452995439831925450648370430542854853964030034415`50."}],RowBox[
{"q4","\[Rule]","0.82490846135360510590021063950668145577816302614716833463463182699734094804454`50."}],RowBox[
{"p1","\[Rule]","0.40033905732543301819773472647876743493921059178405438785875085339521355032862`50."}],RowBox[
{"p2","\[Rule]","0.71411276774004226660207925945493689619122578495804206651935139922044923418756`50."}],RowBox[
{"p3","\[Rule]","0.59080821068286929867322388723168841208105581080321741802965720324013518105978`50."}],RowBox[
{"p4","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"3"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.00457936480594386000671021883700758421278669642992984800059204764792358568051`50.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.60423471942840289539918410562914300946282480011407691410975108727597371602275`50."}],RowBox[
{"q2","\[Rule]","0.49187960143699186298093844545753853740924077471805708918968428915608850502284`50."}],RowBox[
{"q3","\[Rule]","0"}],RowBox[{"q4","\[Rule]","0.83020684461825374733016403478741858569008939371281463052748217743781740320643`50."}],RowBox[
{"p1","\[Rule]","0.33391060118669943971820776690434978241865426684357369370362558371051414076187`50."}],RowBox[
{"p2","\[Rule]","0.77711172352686905262889942004216247015341217972217358710913252065585801922522`50."}],RowBox[
{"p3","\[Rule]","0.79227964817990504043104772529811461862004612096418943391644956863127757870495`50."}],RowBox[
{"p4","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 1,
ColumnSpacings -> 3],TableForm[{{{},{0.00456415856817145035858423686448108697605265808859025824388001699306899923064,{q1 -> 1,q2 -> 0.99999999999393258889676435937774237249695077272534714069728469245866585473036,q3 -> 0.84174877914876726267524842985153252397818216560190437752826680280100864076884,q4 -> 0.82490846135304831070674420287297190742963622006228861887119018570533195114479,p1 -> 0.4999999999986157060459081789224611737790721813165098307585789663836390701704,p2 -> 0.5717744645214105277407080612055591359602990520750403490591622894114673680604,p3 -> 0.59080821068233329397907802628066707043673587978050720351602122276693308315949,p4 -> 0}}},{{3},{0.004579364805943860006710241214233535068070967433138009095752429508939108662,{q1 -> 0.66608939881381097136754917466529078821418805905125574075860028706403942846275,q2 -> 0.77711172352686329351763283740769964589389212639825441379991472158456632929702,q3 -> 0,q4 -> 0.82754914215306887079206524154038182762764973695833600913508611724979545751954,p1 -> 0.39576528057152519360713673471167541848119318658313098357622675997421168117291,p2 -> 0.49187960143737918335592828388499061176624397174896259925222270117932610678773,p3 -> 0.79482408145485116264464950974748450764705104670792977346996485451973262666202,p4 -> 0}}},{{2},{0.0045641585681714503585842915414408118181666538774796980142306563320937053569,{q1 -> 0.70016952866204277591624986152822972065761597300138202698017787929607785543316,q2 -> 0,q3 -> 0.84174877914772194774965467756452995439831925450648370430542854853964030034415,q4 -> 0.82490846135360510590021063950668145577816302614716833463463182699734094804454,p1 -> 0.40033905732543301819773472647876743493921059178405438785875085339521355032862,p2 -> 0.71411276774004226660207925945493689619122578495804206651935139922044923418756,p3 -> 0.59080821068286929867322388723168841208105581080321741802965720324013518105978,p4 -> 0}}},{{2,3},{0.00457936480594386000671021883700758421278669642992984800059204764792358568051,{q1 -> 0.60423471942840289539918410562914300946282480011407691410975108727597371602275,q2 -> 0.49187960143699186298093844545753853740924077471805708918968428915608850502284,q3 -> 0,q4 -> 0.83020684461825374733016403478741858569008939371281463052748217743781740320643,p1 -> 0.33391060118669943971820776690434978241865426684357369370362558371051414076187,p2 -> 0.77711172352686905262889942004216247015341217972217358710913252065585801922522,p3 -> 0.79227964817990504043104772529811461862004612096418943391644956863127757870495,p4 -> 0}}}}]],
StandardForm],"Output",CellLabel -> "Out[92]//TableForm= ",ExpressionUUID -> "73e4d8f1-0157-448b-b702-1420bcd5b40d"]},
Open],ExpressionUUID -> "90a0d548-094a-4bb8-beda-b34f57b45f3a"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Max","[",RowBox[{"Table","[",RowBox[{RowBox[{"max4","[",RowBox[
{"[",RowBox[{"i",",","2",",","1"}],"]"}],"]"}],",",RowBox[{"{",RowBox[{"i",",",RowBox[
{"Length","[","max4","]"}]}],"}"}]}],"]"}],"]"}]],"Input",CellChangeTimes -> {{3.833723300979929*^9,3.8337233033742137`*^9}},
CellLabel -> "In[93]:= ",ExpressionUUID -> "6da9dd09-1865-4e85-8b93-3dddd0b1038d"],Cell[
BoxData[
"0.004579364805943860006710241214233535068070967433138009095752429508939108662`50.",
StandardForm],"Output",CellLabel -> "Out[93]= ",ExpressionUUID -> "4ed649ec-b120-465c-8a09-0a8442a1057a"]},
Open],ExpressionUUID -> "c08a19cf-4985-44be-903e-0b8f8ffe4b8b"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"max5","=",RowBox[{"Table","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"typeset","[",RowBox[{"types5","[",RowBox[{"[","i","]"}],"]"}],"]"}],",",RowBox[
{"NMaximize","[",RowBox[{RowBox[{"{",RowBox[{RowBox[{"r","[",RowBox[{RowBox[{"types5","[",RowBox[
{"[","i","]"}],"]"}],",","qqqqq",",","ppppp"}],"]"}],",",RowBox[{"cond","[",RowBox[
{RowBox[{"types5","[",RowBox[{"[","i","]"}],"]"}],",","qqqqq",",","ppppp"}],"]"}]}],"}"}],",",RowBox[
{"qqqqq","~","Join","~","ppppp"}],",",RowBox[{"WorkingPrecision","\[Rule]","30"}],",",RowBox[
{"MaxIterations","\[Rule]","2000"}]}],"]"}]}],"}"}],",",RowBox[{"{",RowBox[{"i",",",RowBox[
{"Length","[","types5","]"}]}],"}"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"TableForm","[","max5","]"}]}],"Input",CellChangeTimes -> {{3.7868950628387017`*^9,3.786895067688922*^9},{3.786895128689969*^9,3.786895147201333*^9},{3.7868955951583176`*^9,3.786895612240514*^9},{3.8337233268340054`*^9,3.8337233396175385`*^9},{3.8337233910410223`*^9,3.8337233911400776`*^9}},
CellLabel -> "In[94]:= ",ExpressionUUID -> "f5d3a864-bd86-471b-9779-f8b291fa59bf"],Cell[
BoxData[
TemplateBox[{"NMaximize","cvmit","\"Failed to converge to the requested accuracy or precision within \\!\\(\\*TagBox[\\\"2000\\\", Short[#1, 5] & ]\\) iterations.\"",2,94,5,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "aff75762-4de8-4cbf-9658-bfdb04890296"],Cell[
BoxData[
TemplateBox[{"NMaximize","cvmit","\"Failed to converge to the requested accuracy or precision within \\!\\(\\*TagBox[\\\"2000\\\", Short[#1, 5] & ]\\) iterations.\"",2,94,6,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "1c3d25de-0edc-43dc-9308-dc55cf1a26a8"],Cell[
BoxData[
TemplateBox[{"NMaximize","cvmit","\"Failed to converge to the requested accuracy or precision within \\!\\(\\*TagBox[\\\"2000\\\", Short[#1, 5] & ]\\) iterations.\"",2,94,7,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "dbf574cb-b26c-4d77-9801-1df7a5a56514"],Cell[
BoxData[
TemplateBox[{"General","stop","\"Further output of \\!\\(\\*TagBox[StyleBox[RowBox[{\\\"NMaximize\\\", \\\"::\\\", \\\"cvmit\\\"}], \\\"MessageName\\\"], Short[#1, 5] & ]\\) will be suppressed during this calculation.\"",2,94,8,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "daf4a40d-6ee6-4f33-b701-d3faa786b1b0"],Cell[
BoxData[
InterpretationBox[GridBox[{{"\"\"",GridBox[{{"0.0004024642862324535113060704195573489901652748344055031193`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","1.`29.69897000433602"}],RowBox[{"q2","\[Rule]","0.999998028648588770052670073203620612531968394582600998475`30."}],RowBox[
{"q3","\[Rule]","0.8634128905702748493700618331138120458660045251371373758605`30."}],RowBox[
{"q4","\[Rule]","0.8504442346406918339821500821233580532525069404578253538457`30."}],RowBox[
{"q5","\[Rule]","0.8486925788447361996858515965291555744946578930230064984334`30."}],RowBox[
{"p1","\[Rule]","0.4999992359474427501637369788602203009853670884928824497852`30."}],RowBox[
{"p2","\[Rule]","0.604701336918299059315959381717731855960127775134440210392`30."}],RowBox[
{"p3","\[Rule]","0.6507644100776110038690251133544814616797898470761000624173`30."}],RowBox[
{"p4","\[Rule]","0.657373817361791411689622750664652686204457563357146991941`30."}],RowBox[
{"p5","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"4"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0004048182308804480620984457477260383466384183605814622147`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.662007487899196314246329092026192921149389760683753125469`30."}],RowBox[
{"q2","\[Rule]","0.7869595157193468517813643226006717620426552616016701075711`30."}],RowBox[
{"q3","\[Rule]","0.8154536667830434967892437335692806297028250494117295391998`30."}],RowBox[
{"q4","\[Rule]","0"}],RowBox[{"q5","\[Rule]","0.8500507742808497353888525197843656372212165805971473430201`30."}],RowBox[
{"p1","\[Rule]","0.4257486849488836979588639535224067095785040704189972952924`30."}],RowBox[
{"p2","\[Rule]","0.5549108116192758721956611252322906402051360500029919229215`30."}],RowBox[
{"p3","\[Rule]","0.5901903865318220877256928545355869453025729495953082629124`30."}],RowBox[
{"p4","\[Rule]","0.8278623339282205179703123762777498763483333045213635267861`30."}],RowBox[
{"p5","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"3"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0004041904183004290441327553039668570434314920568671104813`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6755886524486246475903575205258601153939030558282807195945`30."}],RowBox[
{"q2","\[Rule]","0.7969502781529034861649827763462207351419377652189336431613`30."}],RowBox[
{"q3","\[Rule]","0"}],RowBox[{"q4","\[Rule]","0.8507133894673965958557590352370386927908252119126867141007`30."}],RowBox[
{"q5","\[Rule]","0.8488043587767537313463127720920266209175201356600932767251`30."}],RowBox[
{"p1","\[Rule]","0.4289237974040594750300843801835227453730499074181589398097`30."}],RowBox[
{"p2","\[Rule]","0.5540245377625208625070313563895525606256001922386356699192`30."}],RowBox[
{"p3","\[Rule]","0.7813288940181239296492456264904943647315845227963491829632`30."}],RowBox[
{"p4","\[Rule]","0.6574978445754550051174780130931356536320942946487713441073`30."}],RowBox[
{"p5","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"3"},{"4"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0004053354859237943451989091088515114460082542489552388567`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6118822731731423967559005926117292572053908994753986736817`30."}],RowBox[
{"q2","\[Rule]","0.7405646453503189703819173181017558291357741790868977037738`30."}],RowBox[
{"q3","\[Rule]","0.5907970130551542908213371576766585140950361496082797542444`30."}],RowBox[
{"q4","\[Rule]","0"}],RowBox[{"q5","\[Rule]","0.8521666128446193195367690769348003072463029708437269639988`30."}],RowBox[
{"p1","\[Rule]","0.37749717406315921134992632045031481156252306891986865419`30."}],RowBox[
{"p2","\[Rule]","0.4950830400695463794188568476513287954502145709637664566977`30."}],RowBox[
{"p3","\[Rule]","0.8171129258089042642699976893644540043819914745479054239263`30."}],RowBox[
{"p4","\[Rule]","0.8248984589076989683945982151052898521634862883988018048424`30."}],RowBox[
{"p5","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0004024642862330957037100100843458399780753445308594200571`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.7166920145436692870131342934156473760743621134355557962487`30."}],RowBox[
{"q2","\[Rule]","0"}],RowBox[{"q3","\[Rule]","0.8634122211499504949818196387419761396200912297844274289384`30."}],RowBox[
{"q4","\[Rule]","0.8504445816736480322601004980004962610540703926888066492856`30."}],RowBox[
{"q5","\[Rule]","0.8486924163514087888632204093851324285959196797668372709796`30."}],RowBox[
{"p1","\[Rule]","0.4333841539243346766929870409274252395126949562141855112018`30."}],RowBox[
{"p2","\[Rule]","0.6976495144813386347677711947499600547182034338586227738197`30."}],RowBox[
{"p3","\[Rule]","0.6507653450051728501766822098384282460403932947429632578633`30."}],RowBox[
{"p4","\[Rule]","0.6573731983417884455297218996108514631550597978679046567365`30."}],RowBox[
{"p5","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"4"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0004053354859245096328583480038985588367758874630063147501`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6225041164429940762734365723872618270722361541583000376656`30."}],RowBox[
{"q2","\[Rule]","0.4950836497259664407283425559562761536507900890298047718149`30."}],RowBox[
{"q3","\[Rule]","0.8171136948390916963888263852484947534259000425119941236968`30."}],RowBox[
{"q4","\[Rule]","0"}],RowBox[{"q5","\[Rule]","0.8507839514909654403544502989122498993547564647227536303334`30."}],RowBox[
{"p1","\[Rule]","0.3881187384606987139771789589951153194718239975640529879353`30."}],RowBox[
{"p2","\[Rule]","0.7405639198998362620873964915151561657724907534900228877796`30."}],RowBox[
{"p3","\[Rule]","0.5907961045082506732872624888841704637117828979538679948361`30."}],RowBox[
{"p4","\[Rule]","0.8262380126314609378387020720715842182591545008385068629289`30."}],RowBox[
{"p5","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"3"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0004048146008716021960671149560604575791195086149236453883`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6303918933726087593798210221689998445949929692980429771971`30."}],RowBox[
{"q2","\[Rule]","0.478267148473095895452772153233575534014234158722183643753`30."}],RowBox[
{"q3","\[Rule]","0"}],RowBox[{"q4","\[Rule]","0.852532879189593487619641925689151903992387854906476795946`30."}],RowBox[
{"q5","\[Rule]","0.8495584932870005188768636748857977220721177972091328387254`30."}],RowBox[
{"p1","\[Rule]","0.3871759083920879630017024800802681717634505310019813357047`30."}],RowBox[
{"p2","\[Rule]","0.738980043614123731172472717559422870749109494460627468269`30."}],RowBox[
{"p3","\[Rule]","0.77966674214304858444632475579153939917356477899555649301`30."}],RowBox[
{"p4","\[Rule]","0.6583344097888479247797063525301696711698350959999198421218`30."}],RowBox[
{"p5","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"3"},{"4"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0004048182308795886717964643661176827801271954533031800599`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.5742516459591750606800322121071506443926411270442062917953`30."}],RowBox[
{"q2","\[Rule]","0.554911287202766984825250981245614055874496331931042555597`30."}],RowBox[
{"q3","\[Rule]","0.590190110975543267680798328337032390968315890176326364488`30."}],RowBox[
{"q4","\[Rule]","0"}],RowBox[{"q5","\[Rule]","0.8536741497734261112293528159221205947666730609252407231374`30."}],RowBox[
{"p1","\[Rule]","0.3379926827794939374985520318799552541593184770440492214831`30."}],RowBox[
{"p2","\[Rule]","0.7869592912737171263685431881543962697234336639290742968354`30."}],RowBox[
{"p3","\[Rule]","0.8154535015937038686733279220680825580354492964776153580154`30."}],RowBox[
{"p4","\[Rule]","0.824348514324239380026576089051110207736081517627523401024`30."}],RowBox[
{"p5","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 1,
ColumnSpacings -> 3],TableForm[{{{},{0.0004024642862324535113060704195573489901652748344055031193,{q1 -> 1,q2 -> 0.999998028648588770052670073203620612531968394582600998475,q3 -> 0.8634128905702748493700618331138120458660045251371373758605,q4 -> 0.8504442346406918339821500821233580532525069404578253538457,q5 -> 0.8486925788447361996858515965291555744946578930230064984334,p1 -> 0.4999992359474427501637369788602203009853670884928824497852,p2 -> 0.604701336918299059315959381717731855960127775134440210392,p3 -> 0.6507644100776110038690251133544814616797898470761000624173,p4 -> 0.657373817361791411689622750664652686204457563357146991941,p5 -> 0}}},{{4},{0.0004048182308804480620984457477260383466384183605814622147,{q1 -> 0.662007487899196314246329092026192921149389760683753125469,q2 -> 0.7869595157193468517813643226006717620426552616016701075711,q3 -> 0.8154536667830434967892437335692806297028250494117295391998,q4 -> 0,q5 -> 0.8500507742808497353888525197843656372212165805971473430201,p1 -> 0.4257486849488836979588639535224067095785040704189972952924,p2 -> 0.5549108116192758721956611252322906402051360500029919229215,p3 -> 0.5901903865318220877256928545355869453025729495953082629124,p4 -> 0.8278623339282205179703123762777498763483333045213635267861,p5 -> 0}}},{{3},{0.0004041904183004290441327553039668570434314920568671104813,{q1 -> 0.6755886524486246475903575205258601153939030558282807195945,q2 -> 0.7969502781529034861649827763462207351419377652189336431613,q3 -> 0,q4 -> 0.8507133894673965958557590352370386927908252119126867141007,q5 -> 0.8488043587767537313463127720920266209175201356600932767251,p1 -> 0.4289237974040594750300843801835227453730499074181589398097,p2 -> 0.5540245377625208625070313563895525606256001922386356699192,p3 -> 0.7813288940181239296492456264904943647315845227963491829632,p4 -> 0.6574978445754550051174780130931356536320942946487713441073,p5 -> 0}}},{{3,4},{0.0004053354859237943451989091088515114460082542489552388567,{q1 -> 0.6118822731731423967559005926117292572053908994753986736817,q2 -> 0.7405646453503189703819173181017558291357741790868977037738,q3 -> 0.5907970130551542908213371576766585140950361496082797542444,q4 -> 0,q5 -> 0.8521666128446193195367690769348003072463029708437269639988,p1 -> 0.37749717406315921134992632045031481156252306891986865419,p2 -> 0.4950830400695463794188568476513287954502145709637664566977,p3 -> 0.8171129258089042642699976893644540043819914745479054239263,p4 -> 0.8248984589076989683945982151052898521634862883988018048424,p5 -> 0}}},{{2},{0.0004024642862330957037100100843458399780753445308594200571,{q1 -> 0.7166920145436692870131342934156473760743621134355557962487,q2 -> 0,q3 -> 0.8634122211499504949818196387419761396200912297844274289384,q4 -> 0.8504445816736480322601004980004962610540703926888066492856,q5 -> 0.8486924163514087888632204093851324285959196797668372709796,p1 -> 0.4333841539243346766929870409274252395126949562141855112018,p2 -> 0.6976495144813386347677711947499600547182034338586227738197,p3 -> 0.6507653450051728501766822098384282460403932947429632578633,p4 -> 0.6573731983417884455297218996108514631550597978679046567365,p5 -> 0}}},{{2,4},{0.0004053354859245096328583480038985588367758874630063147501,{q1 -> 0.6225041164429940762734365723872618270722361541583000376656,q2 -> 0.4950836497259664407283425559562761536507900890298047718149,q3 -> 0.8171136948390916963888263852484947534259000425119941236968,q4 -> 0,q5 -> 0.8507839514909654403544502989122498993547564647227536303334,p1 -> 0.3881187384606987139771789589951153194718239975640529879353,p2 -> 0.7405639198998362620873964915151561657724907534900228877796,p3 -> 0.5907961045082506732872624888841704637117828979538679948361,p4 -> 0.8262380126314609378387020720715842182591545008385068629289,p5 -> 0}}},{{2,3},{0.0004048146008716021960671149560604575791195086149236453883,{q1 -> 0.6303918933726087593798210221689998445949929692980429771971,q2 -> 0.478267148473095895452772153233575534014234158722183643753,q3 -> 0,q4 -> 0.852532879189593487619641925689151903992387854906476795946,q5 -> 0.8495584932870005188768636748857977220721177972091328387254,p1 -> 0.3871759083920879630017024800802681717634505310019813357047,p2 -> 0.738980043614123731172472717559422870749109494460627468269,p3 -> 0.77966674214304858444632475579153939917356477899555649301,p4 -> 0.6583344097888479247797063525301696711698350959999198421218,p5 -> 0}}},{{2,3,4},{0.0004048182308795886717964643661176827801271954533031800599,{q1 -> 0.5742516459591750606800322121071506443926411270442062917953,q2 -> 0.554911287202766984825250981245614055874496331931042555597,q3 -> 0.590190110975543267680798328337032390968315890176326364488,q4 -> 0,q5 -> 0.8536741497734261112293528159221205947666730609252407231374,p1 -> 0.3379926827794939374985520318799552541593184770440492214831,p2 -> 0.7869592912737171263685431881543962697234336639290742968354,p3 -> 0.8154535015937038686733279220680825580354492964776153580154,p4 -> 0.824348514324239380026576089051110207736081517627523401024,p5 -> 0}}}}]],
StandardForm],"Output",CellLabel -> "Out[95]//TableForm= ",ExpressionUUID -> "c7ef8c51-9a44-46b8-9100-9b3bf1f78bba"]},
Open],ExpressionUUID -> "564a2d32-3777-4ce4-8cca-7354b421c751"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Max","[",RowBox[{"Table","[",RowBox[{RowBox[{"max5","[",RowBox[
{"[",RowBox[{"i",",","2",",","1"}],"]"}],"]"}],",",RowBox[{"{",RowBox[{"i",",",RowBox[
{"Length","[","max5","]"}]}],"}"}]}],"]"}],"]"}]],"Input",CellChangeTimes -> {{3.8337233736427937`*^9,3.833723376210326*^9}},
CellLabel -> "In[96]:= ",ExpressionUUID -> "b53be0dc-5874-48f6-b400-09091e085614"],Cell[
BoxData[
"0.0004053354859245096328583480038985588367758874630063147501`30.",StandardForm],
"Output",CellLabel -> "Out[96]= ",ExpressionUUID -> "84d2af33-816e-46fc-b3b4-795f2111e0b3"]},
Open],ExpressionUUID -> "18b485db-f22f-4a2a-8229-62feed4b279f"],Cell[
CellGroupData[
{Cell[
BoxData[{RowBox[{RowBox[{"max6","=",RowBox[{"Table","[",RowBox[{RowBox[{"{",RowBox[
{RowBox[{"typeset","[",RowBox[{"types6","[",RowBox[{"[","i","]"}],"]"}],"]"}],",",RowBox[
{"NMaximize","[",RowBox[{RowBox[{"{",RowBox[{RowBox[{"r","[",RowBox[{RowBox[{"types6","[",RowBox[
{"[","i","]"}],"]"}],",","qqqqqq",",","pppppp"}],"]"}],",",RowBox[{"cond","[",RowBox[
{RowBox[{"types6","[",RowBox[{"[","i","]"}],"]"}],",","qqqqqq",",","pppppp"}],"]"}]}],"}"}],",",RowBox[
{"qqqqqq","~","Join","~","pppppp"}],",",RowBox[{"WorkingPrecision","\[Rule]","30"}],",",RowBox[
{"MaxIterations","\[Rule]","500"}],",",RowBox[{"Method","\[Rule]","\"DifferentialEvolution\""}]}],"]"}]}],"}"}],",",RowBox[
{"{",RowBox[{"i",",",RowBox[{"Length","[","types6","]"}]}],"}"}]}],"]"}]}],";"}],"\[IndentingNewLine]",RowBox[
{"TableForm","[","max6","]"}]}],"Input",CellChangeTimes -> {{3.7868959118757515`*^9,3.7868959430318894`*^9},{3.833723423540344*^9,3.833723437668804*^9}},
CellLabel -> "In[97]:= ",ExpressionUUID -> "e65cd0c6-970e-455e-832e-d63909756110"],Cell[
BoxData[
TemplateBox[{"NMaximize","cvmit","\"Failed to converge to the requested accuracy or precision within \\!\\(\\*TagBox[\\\"500\\\", Short[#1, 5] & ]\\) iterations.\"",2,97,9,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "cc967754-a8ae-4350-a47a-1fe273f75d00"],Cell[
BoxData[
TemplateBox[{"NMaximize","cvmit","\"Failed to converge to the requested accuracy or precision within \\!\\(\\*TagBox[\\\"500\\\", Short[#1, 5] & ]\\) iterations.\"",2,97,10,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "54351679-a721-4951-a6ba-3d6a7520fab1"],Cell[
BoxData[
TemplateBox[{"NMaximize","cvmit","\"Failed to converge to the requested accuracy or precision within \\!\\(\\*TagBox[\\\"500\\\", Short[#1, 5] & ]\\) iterations.\"",2,97,11,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "769b9390-3b26-4bef-8fb9-240bbb933e5b"],Cell[
BoxData[
TemplateBox[{"General","stop","\"Further output of \\!\\(\\*TagBox[StyleBox[RowBox[{\\\"NMaximize\\\", \\\"::\\\", \\\"cvmit\\\"}], \\\"MessageName\\\"], Short[#1, 5] & ]\\) will be suppressed during this calculation.\"",2,97,12,19380597868042629540,"Local"},
"MessageTemplate"],StandardForm],"Message","MSG",ExpressionUUID -> "fade62e5-2170-4e5e-9a59-cf43d768e979"],Cell[
BoxData[
InterpretationBox[GridBox[{{"\"\"",GridBox[{{"0.0000288369295251571949019749192722945876107826482121543993`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","1.`29.69897000433602"}],RowBox[{"q2","\[Rule]","0.9999983143310936892532569272373091554548772586297839395758`30."}],RowBox[
{"q3","\[Rule]","0.8759443627457259959262826732440505356124740110653882674775`30."}],RowBox[
{"q4","\[Rule]","0.8652788364492615723082897217068791501950505585011074694018`30."}],RowBox[
{"q5","\[Rule]","0.8655869363423572021576754603492813494560350551374736263925`30."}],RowBox[
{"q6","\[Rule]","0.8676096763866549791349595046993997933631006797423605670873`30."}],RowBox[
{"p1","\[Rule]","0.500000171339612653239700154162009201908862766736539602727`30."}],RowBox[
{"p2","\[Rule]","0.622634571779921501432763298296559416439144943274308840825`30."}],RowBox[
{"p3","\[Rule]","0.6803515191752327003438005952409442369671640984163698349111`30."}],RowBox[
{"p4","\[Rule]","0.7069109815989023958521481114175182756543752340422692131304`30."}],RowBox[
{"p5","\[Rule]","0.7061735272719240776045425037269673199375438244814331853848`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"5"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000290506499374915807241850271750037344731837523329964121`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6574556603148123748063285497574670538070444459963281591857`30."}],RowBox[
{"q2","\[Rule]","0.7904487309647702607046561204339810179160274039660019431865`30."}],RowBox[
{"q3","\[Rule]","0.8270662528486799797037251980178597126861446843879002328422`30."}],RowBox[
{"q4","\[Rule]","0.8412824968903198544079478036693685504206237962208492936816`30."}],RowBox[
{"q5","\[Rule]","0"}],RowBox[{"q6","\[Rule]","0.8682433716430652995905530152748822361302212648947234863848`30."}],RowBox[
{"p1","\[Rule]","0.4430718491245426797269342911069321476069157885160623878287`30."}],RowBox[
{"p2","\[Rule]","0.58589496291375795626095724430715722057294071318173242478`30."}],RowBox[
{"p3","\[Rule]","0.6447720807604003069233245042640366870474138593522005359234`30."}],RowBox[
{"p4","\[Rule]","0.6575727622505583060509804227453079684314720843542291984022`30."}],RowBox[
{"p5","\[Rule]","0.852370404679540562595636841977287639106220402655286622171`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"4"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000290270428038378592742325211641439507473612260447461762`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6643577455635705374884538502527730161966387888893556077352`30."}],RowBox[
{"q2","\[Rule]","0.7960148802662033375655206466146716283040555722829302854449`30."}],RowBox[
{"q3","\[Rule]","0.8295597748037756940109103380960850252874030810322873261416`30."}],RowBox[
{"q4","\[Rule]","0"}],RowBox[{"q5","\[Rule]","0.865674891633505319799614570428162715626434154365540734175`30."}],RowBox[
{"q6","\[Rule]","0.8676508258453038233267399442624762435563890253982140636611`30."}],RowBox[
{"p1","\[Rule]","0.444879653597706011523827927381211215876841174308106023138`30."}],RowBox[
{"p2","\[Rule]","0.5865282176067878463993630152435953834889033369940796135264`30."}],RowBox[
{"p3","\[Rule]","0.6438722945738492517996278887263769895908819965796685724202`30."}],RowBox[
{"p4","\[Rule]","0.8216490591071198708048347416934956130001747646276677647315`30."}],RowBox[
{"p5","\[Rule]","0.706218859195886602270659685089524313905866809319435229353`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"4"},{"5"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000291323411051490669127965252506452662765539300126458608`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6148902288666229422693755287284092224290083396265907309227`30."}],RowBox[
{"q2","\[Rule]","0.7501480788800764982879690365310876967217038878256545628593`30."}],RowBox[
{"q3","\[Rule]","0.798446605686063298976270931474999739915182659444429913716`30."}],RowBox[
{"q4","\[Rule]","0.6586049801858011491527517299628750514951414067893582531209`30."}],RowBox[
{"q5","\[Rule]","0"}],RowBox[{"q6","\[Rule]","0.8693810795230775000731065983121593081008500948445307121784`30."}],RowBox[
{"p1","\[Rule]","0.4070062864943241947382216957627972134881309825432573906827`30."}],RowBox[
{"p2","\[Rule]","0.5452485082722533286795099113932022385297670341733528381821`30."}],RowBox[
{"p3","\[Rule]","0.5928399079665119075749704811864564686482616193194076599946`30."}],RowBox[
{"p4","\[Rule]","0.8437167539388332113158309841668477281233083908813539138979`30."}],RowBox[
{"p5","\[Rule]","0.8498031898521987066197649759589069708336621842020623237594`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"3"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000289554440381430819502629011724779513430970910485359551`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6813341971705957271882922943393287866024439529058054388218`30."}],RowBox[
{"q2","\[Rule]","0.8091425580188348317551764070035935497214736971987782823002`30."}],RowBox[
{"q3","\[Rule]","0"}],RowBox[{"q4","\[Rule]","0.8642704693263559481787571698389961169640512718727156230804`30."}],RowBox[
{"q5","\[Rule]","0.8651135493834450320053419164455365266212838814383740266622`30."}],RowBox[
{"q6","\[Rule]","0.8673872090953500096772186750468389114373431504342498857069`30."}],RowBox[
{"p1","\[Rule]","0.4479498965891438280562886938118586166000927043644875777245`30."}],RowBox[
{"p2","\[Rule]","0.5858102051089693450046697019169259404101328831018621656003`30."}],RowBox[
{"p3","\[Rule]","0.7731262022412353657515910437991373927008565994815661788961`30."}],RowBox[
{"p4","\[Rule]","0.7065017373750431132300933711713159684912344313427841515911`30."}],RowBox[
{"p5","\[Rule]","0.7059264356721743019521466598445445317232926291241717445672`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"3"},{"5"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000291287812324519930143870239038514218909612235983549601`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6195007702825217449907546169165437725147395410984787270275`30."}],RowBox[
{"q2","\[Rule]","0.7544382226057268350145313551734087066914811400518988162625`30."}],RowBox[
{"q3","\[Rule]","0.5934066054810931761639082142648414175855321713271567267098`30."}],RowBox[
{"q4","\[Rule]","0.8423036101846272649531432161400090357274912736473630345266`30."}],RowBox[
{"q5","\[Rule]","0"}],RowBox[{"q6","\[Rule]","0.868791229715984516304976509999946699194152494192309237852`30."}],RowBox[
{"p1","\[Rule]","0.4116864802045447817459043380411773346900622069186728060932`30."}],RowBox[
{"p2","\[Rule]","0.550648667281982901849926263106874603605257479910283312555`30."}],RowBox[
{"p3","\[Rule]","0.7999785803131603033586528738248799303000912626088152389785`30."}],RowBox[
{"p4","\[Rule]","0.6579323169421302089230149221928525639386498292678679331909`30."}],RowBox[
{"p5","\[Rule]","0.8504371861049084914370470465167892355089953986129309816086`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"3"},{"4"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000291131409961178271168209146323468271660467110651866753`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6232919329360261124499828504872540160485253158051168665377`30."}],RowBox[
{"q2","\[Rule]","0.7570768369674183328107986424708268435363724047225561186573`30."}],RowBox[
{"q3","\[Rule]","0.5848269330345892878076202104722573600380649686300863687565`30."}],RowBox[
{"q4","\[Rule]","0"}],RowBox[{"q5","\[Rule]","0.8669262350910968645126484227142195336828208806312734827605`30."}],RowBox[
{"q6","\[Rule]","0.8682359553514151975996645353994173057049921376733177411818`30."}],RowBox[
{"p1","\[Rule]","0.4121172886762323485893482175933879031864255248400365286256`30."}],RowBox[
{"p2","\[Rule]","0.5496726148391272678823798330944509160830241235410843730148`30."}],RowBox[
{"p3","\[Rule]","0.7990616735825727631757278140388062579073393654809685543366`30."}],RowBox[
{"p4","\[Rule]","0.8195171242166226348054832062579242776067396616706556757668`30."}],RowBox[
{"p5","\[Rule]","0.7068661329557062740839822672275742905033952905292584167443`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"3"},{"4"},{"5"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000291006214069887930221722905069859983085433570662207127`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.5834810325096836640618061735698827722662943481542172685997`30."}],RowBox[
{"q2","\[Rule]","0.7219838078366558875884294412689343916458801044181855376979`30."}],RowBox[
{"q3","\[Rule]","0.6449690169220352924533333421774151363304394347695488560301`30."}],RowBox[
{"q4","\[Rule]","0.6576267184208628512282088769148266934480273306786629025347`30."}],RowBox[
{"q5","\[Rule]","0"}],RowBox[{"q6","\[Rule]","0.870965065787290500001537577241851000353565529541975653749`30."}],RowBox[
{"p1","\[Rule]","0.3696952663309703032048009081427533969370657053292667851276`30."}],RowBox[
{"p2","\[Rule]","0.4996481601893455834760858478230790529748407306954275467011`30."}],RowBox[
{"p3","\[Rule]","0.8277561627943661555801316036752841298163033511755935763492`30."}],RowBox[
{"p4","\[Rule]","0.8415492434031161163851783632688365929308149911321902233388`30."}],RowBox[
{"p5","\[Rule]","0.8489203233001033088193613616833385359360253504342127623761`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000288369295251333713206090323587488133912502145171827802`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.7260247031669398951419334217016467323872284309612532819528`30."}],RowBox[
{"q2","\[Rule]","0"}],RowBox[{"q3","\[Rule]","0.8759436693074775672079179974750480112626806164692878640373`30."}],RowBox[
{"q4","\[Rule]","0.86527834360499341918406737744199100355078584525196806717`30."}],RowBox[
{"q5","\[Rule]","0.8655869283845040058319173408170301537208510913678080001049`30."}],RowBox[
{"q6","\[Rule]","0.8676094294271846842223100584879745702874974439824078725602`30."}],RowBox[
{"p1","\[Rule]","0.4520475657839882924972173322517734450762937606126584615313`30."}],RowBox[
{"p2","\[Rule]","0.6886825578764713788269881421838947411789953226815787708408`30."}],RowBox[
{"p3","\[Rule]","0.6803511111358410258811686762549848877924669841654621837324`30."}],RowBox[
{"p4","\[Rule]","0.7069109619904944345945516114703867181261639403962427635142`30."}],RowBox[
{"p5","\[Rule]","0.7061734636744449437509521929764043274379041957811273582527`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"5"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000291006214069677261244492571942103457239299757816481843`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6303055998878794002556767521084141151994566965964889089359`30."}],RowBox[
{"q2","\[Rule]","0.4996469223985316957079744331396614813921465229748598459453`30."}],RowBox[
{"q3","\[Rule]","0.8277563840361830882408467389957029959736152859681404906404`30."}],RowBox[
{"q4","\[Rule]","0.8415495492609231070800437603747231893713491170386800733932`30."}],RowBox[
{"q5","\[Rule]","0"}],RowBox[{"q6","\[Rule]","0.8684151115983965706717656173951298362472841509689705443449`30."}],RowBox[
{"p1","\[Rule]","0.4165198535527285937095870972431786443701777326579270221456`30."}],RowBox[
{"p2","\[Rule]","0.7219837764798577883475501728675342826890479512081826646441`30."}],RowBox[
{"p3","\[Rule]","0.6449694977558872608509533374441481879452122861181442055591`30."}],RowBox[
{"p4","\[Rule]","0.6576266785089215516428930800826766253798921469008183099456`30."}],RowBox[
{"p5","\[Rule]","0.851412945815278463524332440255731882383719305046783331045`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"4"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000290809804631677201201399293928513353900558100654388849`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6351854168014575940062249547742499563279646367076460471616`30."}],RowBox[
{"q2","\[Rule]","0.4911357819136959911047653157087554473474399438345765643138`30."}],RowBox[
{"q3","\[Rule]","0.8302184468388098558692419273705783672536884682744655742541`30."}],RowBox[
{"q4","\[Rule]","0"}],RowBox[{"q5","\[Rule]","0.8660699664856953290236343451476402386573114461348823221835`30."}],RowBox[
{"q6","\[Rule]","0.8678360324445976846535202613544516339333109079536033556982`30."}],RowBox[
{"p1","\[Rule]","0.4170522963058957651021051723295438161470496798009563754102`30."}],RowBox[
{"p2","\[Rule]","0.7207382432684508518576820837593292760814357858757202280185`30."}],RowBox[
{"p3","\[Rule]","0.6441284603517950910108730924981361724604217989439334475592`30."}],RowBox[
{"p4","\[Rule]","0.8206185497260331981864738142277145408499447876901367562524`30."}],RowBox[
{"p5","\[Rule]","0.7064241080288548156805795724081597963938229441907656743383`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"4"},{"5"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000291287812324691421835746484047003324820023541858648054`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.5883133527699741158817629358424718754009532893368301367468`30."}],RowBox[
{"q2","\[Rule]","0.5506484791797668113170699440836859468788483538320832027567`30."}],RowBox[
{"q3","\[Rule]","0.7999784404225694130876458299836095402445388801578285560983`30."}],RowBox[
{"q4","\[Rule]","0.6579323647257341123631391060646403304033532570590483095436`30."}],RowBox[
{"q5","\[Rule]","0"}],RowBox[{"q6","\[Rule]","0.8700611012901730740496138022167405096677119787516374740249`30."}],RowBox[
{"p1","\[Rule]","0.3804989516983741953878625508499429389236714890899400846035`30."}],RowBox[
{"p2","\[Rule]","0.7544385714855356564109368575166383653604593827718470268058`30."}],RowBox[
{"p3","\[Rule]","0.5934063556848753751830682911967166788118758848806910717212`30."}],RowBox[
{"p4","\[Rule]","0.8423036020247767331799043560802676275011863989006586003415`30."}],RowBox[
{"p5","\[Rule]","0.8491959282383106482346308335121637178127937950869478398234`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"3"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.000029016888273944189732680196164422343313446332208572672`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.6456976170134884108527749760674370878765922790426324193413`30."}],RowBox[
{"q2","\[Rule]","0.4699185464066600172428446823525191677842147058446722020801`30."}],RowBox[
{"q3","\[Rule]","0"}],RowBox[{"q4","\[Rule]","0.8650384031925438180843710435961415843163348258043116881383`30."}],RowBox[
{"q5","\[Rule]","0.8654743831306903176062615673665768745654083412175822002578`30."}],RowBox[
{"q6","\[Rule]","0.8675564654587788612838825018787840332078211610004973775918`30."}],RowBox[
{"p1","\[Rule]","0.4161917403283626971910572354508601366110418799028252313336`30."}],RowBox[
{"p2","\[Rule]","0.7191987364126174441285754140988727231161666156782072108059`30."}],RowBox[
{"p3","\[Rule]","0.7721272242279091929593292603980915955866029238344608348663`30."}],RowBox[
{"p4","\[Rule]","0.7068135448932600281467534728466540599947638222361836806023`30."}],RowBox[
{"p5","\[Rule]","0.7061143900502705911209840672100704625913203434427429029765`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"3"},{"5"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000291323411052438998348985186125231586206713522132071385`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.5929929316853345059317320643456416813247409012687044573541`30."}],RowBox[
{"q2","\[Rule]","0.5452484596607425811793146553053498947790848812233754448022`30."}],RowBox[
{"q3","\[Rule]","0.5928399527031757626957036942776709558788882587470195485394`30."}],RowBox[
{"q4","\[Rule]","0.8437168918323334275297724438701910593747913705365899010538`30."}],RowBox[
{"q5","\[Rule]","0"}],RowBox[{"q6","\[Rule]","0.8694215871568395020612397775310068878387751061509673577835`30."}],RowBox[
{"p1","\[Rule]","0.3851097778890280403949654812505006403659460205572696694794`30."}],RowBox[
{"p2","\[Rule]","0.7501485744949595303125759568926303016923540024098518875642`30."}],RowBox[
{"p3","\[Rule]","0.7984464232852547999194127760978598379762566943351905055211`30."}],RowBox[
{"p4","\[Rule]","0.6586053694282799737075018382611187593303531966923779424718`30."}],RowBox[
{"p5","\[Rule]","0.8497634274121464774129882289775149661556729545814282332437`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"3"},{"4"}},RowAlignments -> Baseline,ColumnAlignments -> Left,
RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.000029118966077066664651223206476565742935169252192994632`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.5954733723614569357215622414038316015555379003274048782318`30."}],RowBox[
{"q2","\[Rule]","0.5408344228649594359012481205938562750626839554316348233884`30."}],RowBox[
{"q3","\[Rule]","0.5840890673561324187898035326748500670656217981816261227398`30."}],RowBox[
{"q4","\[Rule]","0"}],RowBox[{"q5","\[Rule]","0.8683213590684965309799609932937429044118007942437300849306`30."}],RowBox[
{"q6","\[Rule]","0.868883810728060970150398215288902724395029128736423729046`30."}],RowBox[
{"p1","\[Rule]","0.384211806646229995888378479198551323128586729017328285416`30."}],RowBox[
{"p2","\[Rule]","0.7500940922112214511132840846084868549764280578159188168978`30."}],RowBox[
{"p3","\[Rule]","0.7974302154867323452044402054791265668315847933438550776515`30."}],RowBox[
{"p4","\[Rule]","0.8188563975080562735171466063560211224223282713990974740418`30."}],RowBox[
{"p5","\[Rule]","0.7075817142862574149365127322767510650919698162542708512364`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]},{GridBox[{{"2"},{"3"},{"4"},{"5"}},RowAlignments -> Baseline,
ColumnAlignments -> Left,RowSpacings -> 0.25,ColumnSpacings -> 1],GridBox[{{"0.0000290506499374610830001800386778904721025273796168636718`30.","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\"","\"\""},{RowBox[
{"q1","\[Rule]","0.5569285369965459397828507904962740007447699420618407355387`30."}],RowBox[
{"q2","\[Rule]","0.5858945967309605853259911324486693984645415807064707787339`30."}],RowBox[
{"q3","\[Rule]","0.644771463933479044725116509140370310775203975464484531817`30."}],RowBox[
{"q4","\[Rule]","0.6575727894698143941972725212912336217935419660435439735778`30."}],RowBox[
{"q5","\[Rule]","0"}],RowBox[{"q6","\[Rule]","0.8718216651580048731687942676002366281483441965284050553693`30."}],RowBox[
{"p1","\[Rule]","0.3425442335213970121463155667784377549308614010423176310739`30."}],RowBox[
{"p2","\[Rule]","0.7904479516622705272194022087670508797795193521031327780481`30."}],RowBox[
{"p3","\[Rule]","0.8270661877650888322488711703858984891092267122860466718634`30."}],RowBox[
{"p4","\[Rule]","0.8412825502947539245953284917388781630695206875086670311447`30."}],RowBox[
{"p5","\[Rule]","0.8488721485686054326205562521368358756956249343269858479434`30."}],RowBox[
{"p6","\[Rule]","0"}]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 0.25,
ColumnSpacings -> 1]}},RowAlignments -> Baseline,ColumnAlignments -> Left,RowSpacings -> 1,
ColumnSpacings -> 3],TableForm[{{{},{0.0000288369295251571949019749192722945876107826482121543993,{q1 -> 1,q2 -> 0.9999983143310936892532569272373091554548772586297839395758,q3 -> 0.8759443627457259959262826732440505356124740110653882674775,q4 -> 0.8652788364492615723082897217068791501950505585011074694018,q5 -> 0.8655869363423572021576754603492813494560350551374736263925,q6 -> 0.8676096763866549791349595046993997933631006797423605670873,p1 -> 0.500000171339612653239700154162009201908862766736539602727,p2 -> 0.622634571779921501432763298296559416439144943274308840825,p3 -> 0.6803515191752327003438005952409442369671640984163698349111,p4 -> 0.7069109815989023958521481114175182756543752340422692131304,p5 -> 0.7061735272719240776045425037269673199375438244814331853848,p6 -> 0}}},{{5},{0.0000290506499374915807241850271750037344731837523329964121,{q1 -> 0.6574556603148123748063285497574670538070444459963281591857,q2 -> 0.7904487309647702607046561204339810179160274039660019431865,q3 -> 0.8270662528486799797037251980178597126861446843879002328422,q4 -> 0.8412824968903198544079478036693685504206237962208492936816,q5 -> 0,q6 -> 0.8682433716430652995905530152748822361302212648947234863848,p1 -> 0.4430718491245426797269342911069321476069157885160623878287,p2 -> 0.58589496291375795626095724430715722057294071318173242478,p3 -> 0.6447720807604003069233245042640366870474138593522005359234,p4 -> 0.6575727622505583060509804227453079684314720843542291984022,p5 -> 0.852370404679540562595636841977287639106220402655286622171,p6 -> 0}}},{{4},{0.0000290270428038378592742325211641439507473612260447461762,{q1 -> 0.6643577455635705374884538502527730161966387888893556077352,q2 -> 0.7960148802662033375655206466146716283040555722829302854449,q3 -> 0.8295597748037756940109103380960850252874030810322873261416,q4 -> 0,q5 -> 0.865674891633505319799614570428162715626434154365540734175,q6 -> 0.8676508258453038233267399442624762435563890253982140636611,p1 -> 0.444879653597706011523827927381211215876841174308106023138,p2 -> 0.5865282176067878463993630152435953834889033369940796135264,p3 -> 0.6438722945738492517996278887263769895908819965796685724202,p4 -> 0.8216490591071198708048347416934956130001747646276677647315,p5 -> 0.706218859195886602270659685089524313905866809319435229353,p6 -> 0}}},{{4,5},{0.0000291323411051490669127965252506452662765539300126458608,{q1 -> 0.6148902288666229422693755287284092224290083396265907309227,q2 -> 0.7501480788800764982879690365310876967217038878256545628593,q3 -> 0.798446605686063298976270931474999739915182659444429913716,q4 -> 0.6586049801858011491527517299628750514951414067893582531209,q5 -> 0,q6 -> 0.8693810795230775000731065983121593081008500948445307121784,p1 -> 0.4070062864943241947382216957627972134881309825432573906827,p2 -> 0.5452485082722533286795099113932022385297670341733528381821,p3 -> 0.5928399079665119075749704811864564686482616193194076599946,p4 -> 0.8437167539388332113158309841668477281233083908813539138979,p5 -> 0.8498031898521987066197649759589069708336621842020623237594,p6 -> 0}}},{{3},{0.0000289554440381430819502629011724779513430970910485359551,{q1 -> 0.6813341971705957271882922943393287866024439529058054388218,q2 -> 0.8091425580188348317551764070035935497214736971987782823002,q3 -> 0,q4 -> 0.8642704693263559481787571698389961169640512718727156230804,q5 -> 0.8651135493834450320053419164455365266212838814383740266622,q6 -> 0.8673872090953500096772186750468389114373431504342498857069,p1 -> 0.4479498965891438280562886938118586166000927043644875777245,p2 -> 0.5858102051089693450046697019169259404101328831018621656003,p3 -> 0.7731262022412353657515910437991373927008565994815661788961,p4 -> 0.7065017373750431132300933711713159684912344313427841515911,p5 -> 0.7059264356721743019521466598445445317232926291241717445672,p6 -> 0}}},{{3,5},{0.0000291287812324519930143870239038514218909612235983549601,{q1 -> 0.6195007702825217449907546169165437725147395410984787270275,q2 -> 0.7544382226057268350145313551734087066914811400518988162625,q3 -> 0.5934066054810931761639082142648414175855321713271567267098,q4 -> 0.8423036101846272649531432161400090357274912736473630345266,q5 -> 0,q6 -> 0.868791229715984516304976509999946699194152494192309237852,p1 -> 0.4116864802045447817459043380411773346900622069186728060932,p2 -> 0.550648667281982901849926263106874603605257479910283312555,p3 -> 0.7999785803131603033586528738248799303000912626088152389785,p4 -> 0.6579323169421302089230149221928525639386498292678679331909,p5 -> 0.8504371861049084914370470465167892355089953986129309816086,p6 -> 0}}},{{3,4},{0.0000291131409961178271168209146323468271660467110651866753,{q1 -> 0.6232919329360261124499828504872540160485253158051168665377,q2 -> 0.7570768369674183328107986424708268435363724047225561186573,q3 -> 0.5848269330345892878076202104722573600380649686300863687565,q4 -> 0,q5 -> 0.8669262350910968645126484227142195336828208806312734827605,q6 -> 0.8682359553514151975996645353994173057049921376733177411818,p1 -> 0.4121172886762323485893482175933879031864255248400365286256,p2 -> 0.5496726148391272678823798330944509160830241235410843730148,p3 -> 0.7990616735825727631757278140388062579073393654809685543366,p4 -> 0.8195171242166226348054832062579242776067396616706556757668,p5 -> 0.7068661329557062740839822672275742905033952905292584167443,p6 -> 0}}},{{3,4,5},{0.0000291006214069887930221722905069859983085433570662207127,{q1 -> 0.5834810325096836640618061735698827722662943481542172685997,q2 -> 0.7219838078366558875884294412689343916458801044181855376979,q3 -> 0.6449690169220352924533333421774151363304394347695488560301,q4 -> 0.6576267184208628512282088769148266934480273306786629025347,q5 -> 0,q6 -> 0.870965065787290500001537577241851000353565529541975653749,p1 -> 0.3696952663309703032048009081427533969370657053292667851276,p2 -> 0.4996481601893455834760858478230790529748407306954275467011,p3 -> 0.8277561627943661555801316036752841298163033511755935763492,p4 -> 0.8415492434031161163851783632688365929308149911321902233388,p5 -> 0.8489203233001033088193613616833385359360253504342127623761,p6 -> 0}}},{{2},{0.0000288369295251333713206090323587488133912502145171827802,{q1 -> 0.7260247031669398951419334217016467323872284309612532819528,q2 -> 0,q3 -> 0.8759436693074775672079179974750480112626806164692878640373,q4 -> 0.86527834360499341918406737744199100355078584525196806717,q5 -> 0.8655869283845040058319173408170301537208510913678080001049,q6 -> 0.8676094294271846842223100584879745702874974439824078725602,p1 -> 0.4520475657839882924972173322517734450762937606126584615313,p2 -> 0.6886825578764713788269881421838947411789953226815787708408,p3 -> 0.6803511111358410258811686762549848877924669841654621837324,p4 -> 0.7069109619904944345945516114703867181261639403962427635142,p5 -> 0.7061734636744449437509521929764043274379041957811273582527,p6 -> 0}}},{{2,5},{0.0000291006214069677261244492571942103457239299757816481843,{q1 -> 0.6303055998878794002556767521084141151994566965964889089359,q2 -> 0.4996469223985316957079744331396614813921465229748598459453,q3 -> 0.8277563840361830882408467389957029959736152859681404906404,q4 -> 0.8415495492609231070800437603747231893713491170386800733932,q5 -> 0,q6 -> 0.8684151115983965706717656173951298362472841509689705443449,p1 -> 0.4165198535527285937095870972431786443701777326579270221456,p2 -> 0.7219837764798577883475501728675342826890479512081826646441,p3 -> 0.6449694977558872608509533374441481879452122861181442055591,p4 -> 0.6576266785089215516428930800826766253798921469008183099456,p5 -> 0.851412945815278463524332440255731882383719305046783331045,p6 -> 0}}},{{2,4},{0.0000290809804631677201201399293928513353900558100654388849,{q1 -> 0.6351854168014575940062249547742499563279646367076460471616,q2 -> 0.4911357819136959911047653157087554473474399438345765643138,q3 -> 0.8302184468388098558692419273705783672536884682744655742541,q4 -> 0,q5 -> 0.8660699664856953290236343451476402386573114461348823221835,q6 -> 0.8678360324445976846535202613544516339333109079536033556982,p1 -> 0.4170522963058957651021051723295438161470496798009563754102,p2 -> 0.7207382432684508518576820837593292760814357858757202280185,p3 -> 0.6441284603517950910108730924981361724604217989439334475592,p4 -> 0.8206185497260331981864738142277145408499447876901367562524,p5 -> 0.7064241080288548156805795724081597963938229441907656743383,p6 -> 0}}},{{2,4,5},{0.0000291287812324691421835746484047003324820023541858648054,{q1 -> 0.5883133527699741158817629358424718754009532893368301367468,q2 -> 0.5506484791797668113170699440836859468788483538320832027567,q3 -> 0.7999784404225694130876458299836095402445388801578285560983,q4 -> 0.6579323647257341123631391060646403304033532570590483095436,q5 -> 0,q6 -> 0.8700611012901730740496138022167405096677119787516374740249,p1 -> 0.3804989516983741953878625508499429389236714890899400846035,p2 -> 0.7544385714855356564109368575166383653604593827718470268058,p3 -> 0.5934063556848753751830682911967166788118758848806910717212,p4 -> 0.8423036020247767331799043560802676275011863989006586003415,p5 -> 0.8491959282383106482346308335121637178127937950869478398234,p6 -> 0}}},{{2,3},{0.000029016888273944189732680196164422343313446332208572672,{q1 -> 0.6456976170134884108527749760674370878765922790426324193413,q2 -> 0.4699185464066600172428446823525191677842147058446722020801,q3 -> 0,q4 -> 0.8650384031925438180843710435961415843163348258043116881383,q5 -> 0.8654743831306903176062615673665768745654083412175822002578,q6 -> 0.8675564654587788612838825018787840332078211610004973775918,p1 -> 0.4161917403283626971910572354508601366110418799028252313336,p2 -> 0.7191987364126174441285754140988727231161666156782072108059,p3 -> 0.7721272242279091929593292603980915955866029238344608348663,p4 -> 0.7068135448932600281467534728466540599947638222361836806023,p5 -> 0.7061143900502705911209840672100704625913203434427429029765,p6 -> 0}}},{{2,3,5},{0.0000291323411052438998348985186125231586206713522132071385,{q1 -> 0.5929929316853345059317320643456416813247409012687044573541,q2 -> 0.5452484596607425811793146553053498947790848812233754448022,q3 -> 0.5928399527031757626957036942776709558788882587470195485394,q4 -> 0.8437168918323334275297724438701910593747913705365899010538,q5 -> 0,q6 -> 0.8694215871568395020612397775310068878387751061509673577835,p1 -> 0.3851097778890280403949654812505006403659460205572696694794,p2 -> 0.7501485744949595303125759568926303016923540024098518875642,p3 -> 0.7984464232852547999194127760978598379762566943351905055211,p4 -> 0.6586053694282799737075018382611187593303531966923779424718,p5 -> 0.8497634274121464774129882289775149661556729545814282332437,p6 -> 0}}},{{2,3,4},{0.000029118966077066664651223206476565742935169252192994632,{q1 -> 0.5954733723614569357215622414038316015555379003274048782318,q2 -> 0.5408344228649594359012481205938562750626839554316348233884,q3 -> 0.5840890673561324187898035326748500670656217981816261227398,q4 -> 0,q5 -> 0.8683213590684965309799609932937429044118007942437300849306,q6 -> 0.868883810728060970150398215288902724395029128736423729046,p1 -> 0.384211806646229995888378479198551323128586729017328285416,p2 -> 0.7500940922112214511132840846084868549764280578159188168978,p3 -> 0.7974302154867323452044402054791265668315847933438550776515,p4 -> 0.8188563975080562735171466063560211224223282713990974740418,p5 -> 0.7075817142862574149365127322767510650919698162542708512364,p6 -> 0}}},{{2,3,4,5},{0.0000290506499374610830001800386778904721025273796168636718,{q1 -> 0.5569285369965459397828507904962740007447699420618407355387,q2 -> 0.5858945967309605853259911324486693984645415807064707787339,q3 -> 0.644771463933479044725116509140370310775203975464484531817,q4 -> 0.6575727894698143941972725212912336217935419660435439735778,q5 -> 0,q6 -> 0.8718216651580048731687942676002366281483441965284050553693,p1 -> 0.3425442335213970121463155667784377549308614010423176310739,p2 -> 0.7904479516622705272194022087670508797795193521031327780481,p3 -> 0.8270661877650888322488711703858984891092267122860466718634,p4 -> 0.8412825502947539245953284917388781630695206875086670311447,p5 -> 0.8488721485686054326205562521368358756956249343269858479434,p6 -> 0}}}}]],
StandardForm],"Output",CellLabel -> "Out[98]//TableForm= ",ExpressionUUID -> "d2f650df-d580-4e26-ba3e-befde3481508"]},
Open],ExpressionUUID -> "2ed1de3f-c8b9-4226-8220-214e72e44fd1"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Max","[",RowBox[{"Table","[",RowBox[{RowBox[{"max6","[",RowBox[
{"[",RowBox[{"i",",","2",",","1"}],"]"}],"]"}],",",RowBox[{"{",RowBox[{"i",",",RowBox[
{"Length","[","max6","]"}]}],"}"}]}],"]"}],"]"}]],"Input",CellChangeTimes -> {{3.8337238695974073`*^9,3.833723872136795*^9}},
CellLabel -> "In[99]:= ",ExpressionUUID -> "dd64bb5e-2129-4f83-8e57-045ff20ee320"],Cell[
BoxData[
"0.0000291323411052438998348985186125231586206713522132071385`30.",StandardForm],
"Output",CellLabel -> "Out[99]= ",ExpressionUUID -> "15a015b5-bcf4-4627-9d7c-2ae809065cfa"]},
Open],ExpressionUUID -> "ecd00b68-4f55-4437-acad-878b2b0d7f72"]},StyleDefinitions -> "Default.nb",
WindowSize -> {1264,637},WindowMargins -> {{-8,Automatic},{Automatic,0}},FrontEndVersion -> "12.3 for Wolfram Cloud 1.58.2.1 (May 19, 2021)"]

==> anc/calculations.py <==
import math
import numpy as np

from scipy import optimize


def recfsg(q, p):
    if p[-1] >= q[-1]:
        x = p
        y = q
    else:
        x = q
        y = p
    d = len(x)
    if d == 1:
        return x[0] - y[0]
    return math.factorial(d) * (x[-1] ** d - y[-1] ** d) * np.prod(
        [y[i] ** (i + 1) * (1 - y[i]) for i in range(0, d - 1)]) + d * (1 - x[-1]) * x[-1] ** (d - 1) * recfsg(x[0:-1],
                                                                                                               y[0:-1])


print("dimension 3:")
print(optimize.differential_evolution(lambda x: -recfsg(x[0:3], x[3:6]) / 6, [(0, 1) for _ in range(6)], popsize=100,
                                      tol=1e-8))

print()
print("dimension 4:")
print(optimize.differential_evolution(lambda x: -recfsg(x[0:4], x[4:8]) / 24, [(0, 1) for _ in range(8)], popsize=300,
                                      tol=1e-8))

print()
print("dimension 5:")
print(
    optimize.differential_evolution(lambda x: -recfsg(x[0:5], x[5:10]) / 120, [(0, 1) for _ in range(10)], popsize=1000,
                                    tol=1e-8))

print()
print("dimension 6:")
print(
    optimize.differential_evolution(lambda x: -recfsg(x[0:6], x[6:12]) / 720, [(0, 1) for _ in range(12)], popsize=3000,
                                    tol=1e-8))


==> anc/python_output.txt <==
dimension 3:
     fun: -0.039999999988301435
 message: 'Optimization terminated successfully.'
    nfev: 60007
     nit: 99
 success: True
       x: array([3.33334215e-01, 7.50005740e-01, 5.70145050e-04, 6.66656118e-01,
       4.30082449e-06, 7.99996515e-01])

dimension 4:
     fun: -0.004579364803629078
 message: 'Optimization terminated successfully.'
    nfev: 254409
     nit: 105
 success: True
       x: array([3.95767969e-01, 4.91873857e-01, 4.26316738e-04, 8.30209599e-01,
       6.66079112e-01, 7.77114361e-01, 7.92282465e-01, 3.68902737e-03])

dimension 5:
     fun: -0.00040533548541006056
 message: 'Optimization terminated successfully.'
    nfev: 1130011
     nit: 112
 success: True
       x: array([0.62250034, 0.49509435, 0.81711409, 0.00420475, 0.85078808,
       0.38810466, 0.74055932, 0.59079458, 0.82624286, 0.00270738])

dimension 6:
     fun: -2.9132341056400147e-05
 message: 'Optimization terminated successfully.'
    nfev: 4356013
     nit: 120
 success: True
       x: array([0.61488092, 0.75014295, 0.79844359, 0.65861994, 0.00264323,
       0.86938242, 0.40702484, 0.54524158, 0.59284909, 0.843721  ,
       0.84980717, 0.00811854])

Process finished with exit code 0

